Fault-tolerant quantum simulation of materials using Bloch orbitals

The simulation of chemistry is among the most promising applications of quantum computing. However, most prior work exploring algorithms for block-encoding, time-evolving, and sampling in the eigenbasis of electronic structure Hamiltonians has either focused on modeling finite-sized systems, or has required a large number of plane wave basis functions. In this work, we extend methods for quantum simulation with Bloch orbitals constructed from symmetry-adapted atom-centered orbitals so that one can model periodic \textit{ab initio} Hamiltonians using only a modest number of basis functions. We focus on adapting existing algorithms based on combining qubitization with tensor factorizations of the Coulomb operator. Significant modifications of those algorithms are required to obtain an asymptotic speedup leveraging translational (or, more broadly, Abelian) symmetries. We implement block encodings using known tensor factorizations and a new Bloch orbital form of tensor hypercontraction. Finally, we estimate the resources required to deploy our algorithms to classically challenging model materials relevant to the chemistry of Lithium Nickel Oxide battery cathodes within the surface code.

==> figures/ccsd_afqmc_timing/plot_time.py <==
import pandas as pd
import matplotlib.pyplot as plt
import matplotlib
import numpy as np
import matplotlib.lines as mlines

plt.rcParams["font.family"] = "sans-serif"
plt.rcParams["font.sans-serif"] = "arial"
colors = ["#4285f4", "#ea4335", "#fbbc04", "#34a853"]
alphas = 0.01 * np.linspace(10, 100, 10)
print(alphas)


def linear(x, a, c):
    return a * x + c


def polynomial(x, a, b, c, d):
    return a * x ** (-0.5) + b * x ** (-1.0) + c * x ** (-0.25) + d


import scipy.optimize


def get_r_squared(xs, ys, popt):
    sum_square_residual = np.sum((ys - linear(xs, popt[0], popt[1])) ** 2.0)
    sum_square_total = np.sum((ys - np.mean(ys)) ** 2.0)
    r_squared = 1.0 - (sum_square_residual / sum_square_total)
    return r_squared


def fit_polynomial(x, y, last_n_points=None):
    if last_n_points is None:
        last_n_points = len(x)
    if last_n_points > len(x):
        print("Discarding too many points {} {}".format(len(x), last_n_points))
        return None
    xs = x[-last_n_points:]
    ys = y[-last_n_points:]
    popt, pcov = scipy.optimize.curve_fit(polynomial, xs, ys)
    # r_squared = get_r_squared(xs, ys, popt)
    return popt


def fit_linear_log_log(x, y, last_n_points=None):
    if last_n_points is None:
        last_n_points = len(x)
    if last_n_points > len(x):
        print("Discarding too many points {} {}".format(len(x), last_n_points))
        return None
    log_x = np.log(x[-last_n_points:])
    log_y = np.log(y[-last_n_points:])
    popt, pcov = scipy.optimize.curve_fit(linear, log_x, log_y)
    r_squared = get_r_squared(log_x, log_y, popt)
    return popt, r_squared


def fit_linear(x, y, last_n_points=None):
    if last_n_points is None:
        last_n_points = len(x)
    if last_n_points > len(x):
        print("Discarding too many points {} {}".format(len(x), last_n_points))
        return None
    xs = x[-last_n_points:]
    ys = y[-last_n_points:]
    popt, pcov = scipy.optimize.curve_fit(linear, xs, ys)
    r_squared = get_r_squared(xs, ys, popt)
    return popt, r_squared


if __name__ == "__main__":
    target_error = 1e-4  # Ha per atom
    qmc_time = (
        pd.read_csv("qmc_timing.csv", index_col=0)
        .sort_values(["system", "num_kpts"])
        .groupby("basis")
        .get_group("cc-pvdz")
        .groupby("system")
    )
    ccsd_time = (
        pd.read_csv("ccsd_actual_timing.csv", index_col=0)
        .groupby("basis")
        .get_group("cc-pvdz")
        .groupby("system")
    )
    print(len(qmc_time.groups.keys()))
    # plt.rcParams.update({"text.usetex": True, "font.family": "Computer Modern"})

    # Fitting AFQMC data is problematic, appears to be sublinear in N_k scaling
    # with system size of the standard error which goes against what we should
    # expect (constant in error per electron). Otherwise I would expect QMC data
    # to scale with leading order overhead (propagation for large Nk ->  Nk^3
    # scaling) for fixed target error per atom. This means we need fewer samples
    # as N_k increases rather than the same to obtain same error which masks
    # Nk^2-Nk^3 scaling we should expect.
    ccsd_glob_x = []
    ccsd_glob_y = []
    afqmc_glob_x = []
    afqmc_glob_y = []
    for isys, (system, data) in enumerate(qmc_time):
        if system == "AlN":
            factor = 3600
        else:
            factor = 3600
        block_time = data.block_time.values
        error_scale_factor = (data.err.values / data.num_kpts) / target_error
        # 200 blocks discard 50 so only use 3/4 of block time for error bar
        wall_time_for_err = 3 * block_time / 4
        est_wall_time = wall_time_for_err * (error_scale_factor**2.0) / factor
        # est_wall_time = wall_time_for_err * #3000/150. / factor
        # popt, r_squared = fit_linear_log_log(data.num_kpts, est_wall_time)
        keep = np.where(data.num_kpts.values >= 0)[0]
        plt.plot(
            data.num_kpts.values[keep],
            est_wall_time.values[keep],
            marker="s",
            lw=0,
            alpha=alphas[isys],
            color=colors[0],
        )
        keep = np.where(data.num_kpts.values >= 18)[0]
        print(keep)
        afqmc_glob_x.append(data.num_kpts.values[keep])
        print(afqmc_glob_x)
        # afqmc_glob_y.append(est_wall_time.values[keep])
        afqmc_glob_y.append(est_wall_time.values[keep])

        # Plot CCSD
        ccsd_data_sys = ccsd_time.get_group(system)
        to_keep = np.where(ccsd_data_sys.completed.values)
        x_to_fit, y_to_fit = (
            ccsd_data_sys.num_kpts.values[to_keep],
            ccsd_data_sys.wall_time.values[to_keep] / factor,
        )
        # popt, r_squared = fit_linear_log_log(x_to_fit, y_to_fit)
        # ccsd_params.append(popt)
        plt.plot(
            x_to_fit,
            y_to_fit,
            marker="o",
            lw=0,
            markerfacecolor=None,
            alpha=alphas[isys],
            color=colors[1],
        )
        ccsd_glob_x.append(x_to_fit)
        ccsd_glob_y.append(y_to_fit)

    afqmc_glob_x = np.concatenate(afqmc_glob_x)
    afqmc_glob_y = np.concatenate(afqmc_glob_y)
    xs = np.linspace(1, 100, 100)
    popt, r_squared = fit_linear_log_log(afqmc_glob_x, afqmc_glob_y)
    mean_slope = popt[0]  # np.mean(slopes)
    mean_intercept = popt[1]  # np.mean(intercepts)
    yvals_from_fit = linear(np.log(xs), mean_slope, mean_intercept)
    # exponent = r"ph-AFQMC: $O(N_k^{{{:.1f}}})$".format(mean_slope)
    # plt.plot(xs, np.exp(yvals_from_fit), ls="-.", color="grey", lw=3, label=exponent)

    ccsd_glob_x = np.concatenate(ccsd_glob_x)
    ccsd_glob_y = np.concatenate(ccsd_glob_y)
    popt, r_squared = fit_linear_log_log(ccsd_glob_x, ccsd_glob_y)
    mean_slope = popt[0]  # np.mean(slopes)
    mean_intercept = popt[1]  # np.mean(intercepts)
    yvals_from_fit = linear(np.log(xs), mean_slope, mean_intercept)
    exponent = r"$O(N_k^{{{:.1f}}})$".format(mean_slope)

    plt.plot(xs, np.exp(yvals_from_fit), ls=":", color="grey", lw=3, label=exponent)
    handles, labels = plt.gca().get_legend_handles_labels()

    ccsd_patch = mlines.Line2D(
        [], [], color=colors[1], label="CCSD", linestyle="None", marker="o"
    )
    afqmc_patch = mlines.Line2D(
        [],
        [],
        color=colors[0],
        # alpha=0.25,
        label="ph-AFQMC",
        linestyle="None",
        marker="s",
    )

    plt.legend(
        handles=handles + [ccsd_patch, afqmc_patch],
        frameon=False,
        loc="lower right",
        fontsize=14,
    )

    plt.tick_params(which="both", labelsize=14, direction="in")
    plt.gcf().subplots_adjust(bottom=0.15, left=0.2)

    # plt.plot(xs, np.exp(yvals_from_fit), ls=":", color="grey", lw=3, label=exponent)
    plt.xscale("log")
    plt.yscale("log")
    plt.xlabel("$N_k$", fontsize=14)
    plt.ylabel("Wall Time (hours)", fontsize=14)
    plt.savefig("timing.png", bbox_inches="tight", dpi=150)
    plt.savefig("timing.pdf", bbox_inches="tight", dpi=300)


==> figures/kpoint_thc/plot.py <==
import pandas as pd
import matplotlib.pyplot as plt
import matplotlib
import numpy as np
import matplotlib.lines as mlines
from matplotlib import ticker as mticker


import seaborn as sns

plt.rcParams["font.family"] = "sans-serif"
plt.rcParams["font.sans-serif"] = "arial"
colors = ["#4285f4", "#ea4335", "#fbbc04", "#34a853"]
plt.rcParams["text.usetex"] = True
plt.rcParams["mathtext.fontset"] = "stix"
alphas = 0.01 * np.linspace(10, 100, 10)
# Plot lambda vs Nk N
def get_data(thc_type):
    """Collect the data from a THC type (isdf/adagrad) into a single array"""
    data = []
    mp2_data = (
        # pd.read_csv("thc_kp_lambda_mp2.csv", index_col=0)
        pd.read_csv("thc_8/merged_data.csv", index_col=0)
        .groupby(["thc_type", "nthc"])
        .get_group((thc_type, 8))
    )
    # print(mp2_data)
    # print(mp2_data[mp2_data["system"] == "C"])
    for nk, df in mp2_data.groupby("kmesh"):
        for basis_sys, df_2 in df.groupby(["basis", "system"]):
            # if system == "H" and nk <= 2:
            basis, system = basis_sys
            if system == "H":
                continue
            # elif system == "H" and nk >= 8:
            #     continue
            else:
                num_orb = 2 * basis_sizes_systems[system][basis]
                data.append(
                    (
                        nk,
                        basis,
                        system,
                        num_orb,
                        df_2["lambda_tot"].values[0],
                        df_2["delta_mp2"].values[0],
                    )
                )
    return data


basis_sizes_systems = {
    "H": {"gth-szv": 2, "gth-dzv": 4, "gth-dzvp": 10, "gth-tzvp": 12, "gth-tzv2p": 18},
    "C": {"cc-pvdz": 26, "cc-pvtz": 58},
    "LiCl": {"cc-pvdz": 26, "cc-pvtz": 49},
    "Si": {"cc-pvdz": 26, "cc-pvtz": 58},
    "Li": {"cc-pvdz": 26, "cc-pvtz": 40},
    "Al2atom": {"cc-pvdz": 26, "cc-pvtz": 52},
    "BN": {"cc-pvdz": 26, "cc-pvtz": 58},
    "AlN": {"cc-pvdz": 52, "cc-pvtz": 110},
}


def linear(x, a, c):
    return a * x + c


import scipy.optimize


def get_r_squared(xs, ys, popt):
    sum_square_residual = np.sum((ys - linear(xs, popt[0], popt[1])) ** 2.0)
    sum_square_total = np.sum((ys - np.mean(ys)) ** 2.0)
    r_squared = 1.0 - (sum_square_residual / sum_square_total)
    return r_squared


def fit_linear_log_log(x, y, last_n_points=None):
    if last_n_points is None:
        last_n_points = len(x)
    if last_n_points > len(x):
        print("Discarding too many points {} {}".format(len(x), last_n_points))
        return None
    log_x = np.log(x[-last_n_points:])
    log_y = np.log(y[-last_n_points:])
    popt, pcov = scipy.optimize.curve_fit(linear, log_x, log_y)
    r_squared = get_r_squared(log_x, log_y, popt)
    return popt, r_squared


def plot_data():
    # mp2_data = pd.read_csv("thc_kp_lambda_mp2.csv", index_col=0)
    mp2_data = pd.read_csv("thc_8/merged_data.csv")
    mp2_data["abs_delta"] = abs(mp2_data["delta_mp2"])
    mp2_data["log_abs_delta"] = np.log10(abs(mp2_data["delta_mp2"]))
    mp2_data = mp2_data[mp2_data["nthc"] <= 8]
    mp2_data = mp2_data[
        mp2_data["abs_delta"] <= 1
    ]  # There are two outliers in the data which are just wrong.
    mp2_data = mp2_data[
        mp2_data["system"] != "H" # Hydrogen got dropped :(
    ]  # There are two outliers in the data which are just wrong.
    # print(mp2_data[
    #     (mp2_data["system"] == "Al2atom") & (mp2_data["kmesh"] == 1)# Hydrogen got dropped :(
    # ])
    mp2_data = mp2_data[
        ~((mp2_data["system"] == "Al2atom") & (mp2_data["kmesh"] == 1))# Hydrogen got dropped :(
    ]  # There are two outliers in the data which are just wrong.
    # print(mp2_data[
    #     (mp2_data["system"] == "Al2atom") & (mp2_data["kmesh"] == 2)# Hydrogen got dropped :(
    # ])
    #print(mp2_data)
    cond = (mp2_data["thc_type"] == "isdf") | (mp2_data["thc_type"] == "ada")
    mp2_data = mp2_data[cond]
    fig, ax = plt.subplots(1, 1)
    #print("this: ", mp2_data[mp2_data["abs_delta"] > 1e-1]["emp2"])
    for row, data in mp2_data[mp2_data["abs_delta"] > 5e-2].iterrows():
        print("this: ", data["thc_type"], data["system"], data["nthc"], data["kmesh"], data["emp2"], data["delta_mp2"])
    sns.violinplot(
        data=mp2_data,
        x="nthc",
        y="log_abs_delta",
        hue="thc_type",
        hue_order=["isdf", "ada"],
        cut=0,
        palette=[colors[0], colors[1]] * 4,
    )
    # sns.violinplot(data=mp2_data, x="nthc", y="log_abs_delta", label="Reoptimized")
    ax.axhline(-4, ls=":", color="grey", alpha=0.5)
    ax.set_xticks([0, 1, 2, 3], [2, 4, 6, 8])
    ax.yaxis.set_major_formatter(mticker.StrMethodFormatter("$10^{{{x:.0f}}}$"))
    ymin, ymax = ax.get_ylim()
    tick_range = np.arange(-8, ymax)
    ax.set_ylim([-8, 1])
    ax.yaxis.set_ticks(tick_range)
    ax.yaxis.set_ticks(
        [
            np.log10(x)
            for p in tick_range
            for x in np.linspace(10**p, 10 ** (p + 1), 10)
        ],
        minor=True,
    )
    ax.legend(handles=ax.legend_.legendHandles, labels=["ISDF", f"$k$-THC"])
    ax.set_xlabel(r"$c_{\mathrm{thc}}$", fontsize=14)
    ax.set_ylabel(r"$|$MP2 error$|$ ($E_h$/cell)", fontsize=14)
    ax.tick_params(which="both", labelsize=14, direction="in")
    plt.savefig("ada_error_box.png", bbox_inches="tight", dpi=150)
    plt.savefig("ada_error_box.pdf", bbox_inches="tight", dpi=300)
    plt.cla()

    plt.cla()

    # Plot ada discarded
    mp2_threshold = 1e-4
    plot_thresh = 0

    # Plot SC BTAS data
    sc_data_mol = pd.read_csv(
        "thc_rank_8.summary", sep=r"\s+", header=None, comment="#"
    )
    sc_data = pd.read_csv("lambda_sc_from_kp.csv", comment="#")
    sc_data_mol = sc_data_mol.set_axis(
        [
            "system",
            "basis",
            "kmesh",
            "num_spin_orb",
            "num_thc",
            "delta_eri",
            "mp2_error",
            "lambda_old",
            "toffoli_old",
            "logical_qubits_old",
            "integral_error_old",
        ],
        axis=1,
        inplace=False,
    )
    # print(sc_data_mol.head())
    # print(sc_data.head())
    sc_data = sc_data.merge(
        sc_data_mol, on=["system", "basis", "num_spin_orb", "num_thc"]
    )
    # sc_data = sc_data.set_axis(["NkN", "lambda", "error"], axis=1, inplace=False)
    # sc_nk = np.array(
    #     [np.prod([int(si) for si in s.split("_")[1]]) for s in sc_data["kmesh"].values]
    # )
    sc_nk = sc_data["num_kpts"].values
    xvals = sc_data["num_spin_orb"].values
    yvals = sc_data["lambda_tot"].values / sc_nk
    emp2 = sc_data["mp2_error"].values

    # factor of 1000 for mHa/Ha difference
    to_fit = np.where((xvals > plot_thresh) & (abs(emp2) <= 1000 * mp2_threshold))
    to_plot = abs(emp2) <= 1000 * mp2_threshold
    # to_keep = np.where((xvals > plot_thresh))
    popt, r_sq = fit_linear_log_log(
        xvals[to_fit],
        yvals[to_fit],
    )
    xs = np.linspace(min(xvals), 700)
    # slopes, intercepts = zip(*params)
    # mean_slope, mean_intercept = np.mean(slopes), np.mean(intercepts)

    yvals_from_fit = linear(np.log(xs), popt[0], popt[1])
    exponent = r"SC: $\mathcal{{O}}((N_k N) ^{{{:.3f}}})$".format(popt[0])
    print("SC: ", popt[0], popt[1])
    plt.plot(xs, np.exp(yvals_from_fit), linestyle="--", color="black", label=exponent)
    plt.plot(xvals[to_plot], yvals[to_plot], marker="o", lw=0, alpha=0.5)

    data = get_data("ada")
    nk, basis, system, num_orb, lambda_tot, delta_mp2 = [
        np.array(x) for x in zip(*data)
    ]
    to_fit = np.where(
        (nk * num_orb > plot_thresh) & (np.array(abs(delta_mp2) <= mp2_threshold))
    )
    to_plot = np.where((np.array(abs(delta_mp2) <= mp2_threshold)))
    lambda_nk = np.array(lambda_tot) / nk
    popt, r_sq = fit_linear_log_log((nk * num_orb)[to_fit], lambda_nk[to_fit])
    xs = np.linspace(min(nk * num_orb), max(nk * num_orb))
    # slopes, intercepts = zip(*params)
    # mean_slope, mean_intercept = np.mean(slopes), np.mean(intercepts)

    # to_keep = np.where(nk * num_orb > plot_thresh)
    print("UC: ", popt[0], popt[1])
    yvals_from_fit = linear(np.log(xs), popt[0], popt[1])
    exponent = r"UC $\mathcal{{O}}((N_k N) ^{{{:.3f}}})$".format(popt[0])
    plt.plot(xs, np.exp(yvals_from_fit), linestyle="-", color="black", label=exponent)
    plt.plot(
        (nk * num_orb)[to_plot],
        lambda_nk[to_plot],
        marker="s",
        lw=0,
        alpha=0.5,
        color=colors[1],
    )
    plt.xscale("log")
    plt.legend()
    plt.xlabel(r"$N_k N$", fontsize=14)
    plt.ylabel(r"$\lambda/N_k$", fontsize=14)
    plt.yscale("log")
    handles, labels = plt.gca().get_legend_handles_labels()
    ax.tick_params(which="both", labelsize=14, direction="in")
    # ada_patch = mlines.Line2D(
    #     [],
    #     [],
    #     color=colors[1],
    #     label=f"UC",
    #     linestyle="None",
    #     marker="s",
    # )
    # isdf_patch = mlines.Line2D(
    #     [],
    #     [],
    #     color=colors[0],
    #     label=f"SC",
    #     linestyle="None",
    #     marker="o",
    # )
    plt.legend(
        frameon=False,
        loc="upper left",
        fontsize=14,
    )

    plt.savefig("thc_lambda_comp.png", bbox_inches="tight", dpi=150)
    plt.savefig("thc_lambda_comp.pdf", bbox_inches="tight", dpi=300)


if __name__ == "__main__":
    plot_data()


==> figures/kpoint_thc/plot_artifical.py <==
from grpc import intercept_channel
import pandas as pd
import matplotlib.pyplot as plt
import matplotlib
import numpy as np
import scipy.optimize

from kpoint_eri.resource_estimates.thc.compute_thc_resources import compute_cost
from openfermion.resource_estimates.thc.compute_cost_thc import (
    compute_cost as compute_cost_sc,
)

num_spin_orbs = 2 * 26  # in unit cell
dE_for_qpe = 0.0016
chi_for_cost = 16
M = 8 * (num_spin_orbs // 2)

slope_kpt = 2.007
intercept_kpt = -1.606
slope_sc = 1.286
intercept_sc = 0.141

plt.rcParams["font.family"] = "sans-serif"
plt.rcParams["font.sans-serif"] = "arial"
plt.rcParams["text.usetex"] = True
plt.rcParams["mathtext.fontset"] = "stix"

colors = ["#4285f4", "#ea4335", "#fbbc04", "#34a853"]
alphas = 0.01 * np.linspace(10, 100, 10)


def get_r_squared(xs, ys, popt):
    sum_square_residual = np.sum((ys - linear(xs, popt[0], popt[1])) ** 2.0)
    sum_square_total = np.sum((ys - np.mean(ys)) ** 2.0)
    r_squared = 1.0 - (sum_square_residual / sum_square_total)
    return r_squared


def lambda_synthetic(num_kpts, num_spin_orb, pow, a, c):
    return a * (num_kpts * num_spin_orb) ** pow + c


def linear(x, a, c):
    return a * x + c


def polynomial(x, a, b, c, d):
    return a * x ** (-0.5) + b * x ** (-1.0) + c * x ** (-0.25) + d


def fit_linear_log_log(x, y, last_n_points=None):
    if last_n_points is None:
        last_n_points = len(x)
    if last_n_points > len(x):
        print("Discarding too many points {} {}".format(len(x), last_n_points))
        return None
    log_x = np.log(x[-last_n_points:])
    log_y = np.log(y[-last_n_points:])
    popt, pcov = scipy.optimize.curve_fit(linear, log_x, log_y)
    r_squared = get_r_squared(log_x, log_y, popt)
    return popt, r_squared


def compute_beta(num_kpts, num_spin_orbs, dE_for_qpe):
    beta = np.ceil(5.652 + np.log2(num_spin_orbs * num_kpts / dE_for_qpe))
    return beta


def plot_fit(xvals, yvals, marker, color, label, linestyle=":", limits=None):
    popt, r_sq = fit_linear_log_log(xvals, yvals)
    if limits is not None:
        xs = np.linspace(limits[0], limits[1])
    else:
        xs = np.linspace(limits[0], limits[1])
    # print(xvals, yvals)
    plt.plot(xvals, yvals, lw=0, marker=marker, color=color)
    # slopes, intercepts = zip(*params)
    # mean_slope, mean_intercept = np.mean(slopes), np.mean(intercepts)
    yvals_from_fit = linear(np.log(xs), popt[0], popt[1])
    exponent = label + r": $\mathcal{{O}}(N_k ^{{{:.1f}}})$".format(popt[0])
    plt.plot(
        xs,
        np.exp(yvals_from_fit),
        linestyle=linestyle,
        color="black",
        alpha=0.5,
        label=exponent,
    )
    plt.yscale("log")
    plt.xscale("log")


def plot_toffolis():
    cost_current = []
    cost_beta_const = []
    lambda_nks = []
    nks = []
    kmesh = [
        [1, 1, 1],
        [1, 1, 2],
        [1, 2, 2],
        [1, 2, 3],
        [2, 2, 2],
        [2, 2, 3],
        [2, 3, 3],
        [3, 3, 3],
        [4, 4, 4],
        [5, 5, 5],
        [6, 6, 6],
        [7, 7, 7],
        [8, 8, 8],
        [9, 9, 9],
        [10, 10, 10],
    ]
    for km in kmesh:
        num_kpts = np.prod(km)
        nks.append(num_kpts)
        beta = compute_beta(num_kpts, num_spin_orbs, dE_for_qpe)
        lambda_nk = lambda_synthetic(num_kpts, num_spin_orbs, 2.0, np.exp(0.51), 0) / num_kpts
        lambda_nks.append(lambda_nk)
        cost_current.append(
            compute_cost(
                num_spin_orbs,
                lambda_nk,
                dE_for_qpe,
                chi_for_cost,
                beta,
                M,
                km[0],
                km[1],
                km[2],
                20000,
            )[0]
        )
        cost_beta_const.append(
            compute_cost(
                num_spin_orbs,
                lambda_nk,
                dE_for_qpe,
                chi_for_cost,
                20,
                M,
                km[0],
                km[1],
                km[2],
                20000,
            )[0]
        )
        # cost_new.append(compute_cost_fix_info(num_spin_orbs, lambda_nk, dE_for_qpe, chi_for_cost, beta, M, km[0], km[1], km[2], 20000)[0])

    cost_current = np.array(cost_current)
    cost_beta_const = np.array(cost_beta_const)
    nks = np.array(nks)
    low_mask = np.where((np.array(nks) >= 4) & (np.array(nks) <= 10))
    high_mask = np.where((np.array(nks) >= 10) & (np.array(nks) <= 64))
    vhigh_mask = np.where(np.array(nks) >= 64)
    plt.plot(
        nks[np.where(nks < 4)],
        cost_current[np.where(nks < 4)],
        marker="o",
        color=colors[0],
        lw=0,
    )
    plot_fit(
        nks[low_mask],
        cost_current[low_mask],
        marker="o",
        label=r"$4 \le N_k \le 10$",
        color=colors[0],
        linestyle="-",
        limits=(min(nks), 14),
    )
    plot_fit(
        nks[high_mask],
        cost_current[high_mask],
        marker="s",
        label=r"$ 10 \le N_k \le 64$",
        color=colors[1],
        linestyle=":",
        limits=(2, 125),
    )
    plot_fit(
        nks[vhigh_mask],
        cost_current[vhigh_mask],
        marker="d",
        label=r"$N_k \ge 64$",
        color=colors[2],
        linestyle="-.",
        limits=(27, max(nks)),
    )
    plt.legend(frameon=False, loc="upper left", fontsize=14)
    plt.tick_params(which="both", labelsize=14, direction="in")
    plt.gcf().subplots_adjust(bottom=0.15, left=0.2)
    plt.ylabel("Toffolis $/$ SELECT + PREPARE + PREPARE$^{-1}$", fontsize=14)
    plt.xlabel("$N_k$", fontsize=14)
    plt.savefig("artificial_thc_toff_step.png", bbox_inches="tight", dpi=150)
    plt.savefig("artificial_thc_toff_step.pdf", bbox_inches="tight", dpi=300)
    plt.cla()

    cost_current = np.array(cost_current)
    lambda_nks = np.array(lambda_nks)
    nks = np.array(nks)
    low_mask = np.where((np.array(nks) >= 4) & (np.array(nks) <= 10))
    high_mask = np.where((np.array(nks) >= 10) & (np.array(nks) <= 64))
    vhigh_mask = np.where(np.array(nks) >= 64)
    iters = np.pi * lambda_nks / (dE_for_qpe * 2)
    plt.plot(nks, iters * cost_current, marker="o", color="C0", lw=0)
    lims = (min(nks), max(nks))
    plot_fit(
        nks[low_mask],
        iters[low_mask] * cost_current[low_mask],
        marker="o",
        label=r"$4 \le N_k \le 10$",
        color=colors[0],
        linestyle="-",
        limits=lims,
    )
    plot_fit(
        nks[high_mask],
        iters[high_mask] * cost_current[high_mask],
        marker="s",
        label=r"$ 10 \le N_k \le 64$",
        color=colors[1],
        linestyle=":",
        limits=lims,
    )
    plot_fit(
        nks[vhigh_mask],
        iters[vhigh_mask] * cost_current[vhigh_mask],
        marker="d",
        label=r"$N_k \ge 27$",
        color=colors[2],
        linestyle="-.",
        limits=lims,
    )
    plt.legend(frameon=False, loc="upper left", fontsize=14)
    plt.tick_params(which="both", labelsize=14, direction="in")
    plt.gcf().subplots_adjust(bottom=0.15, left=0.2)
    plt.ylabel("Total Toffolis", fontsize=14)
    plt.xlabel("$N_k$", fontsize=14)
    plt.savefig("artificial_thc_toff.png", bbox_inches="tight", dpi=150)
    plt.savefig("artificial_thc_toff.pdf", bbox_inches="tight", dpi=300)
    plt.cla()


def plot_toffolis_sc_comp():
    cost_current = []
    cost_sc = []
    cost_sc_kp = []
    lambda_nks = []
    lambda_nks_sc = []
    nks = []
    kmesh = [
        [1, 1, 1],
        [1, 1, 2],
        [1, 2, 2],
        [1, 2, 3],
        [2, 2, 2],
        [2, 2, 3],
        [2, 3, 3],
        [3, 3, 3],
        [4, 4, 4],
        [5, 5, 5],
        [6, 6, 6],
        [7, 7, 7],
        [8, 8, 8],
        [9, 9, 9],
        [10, 10, 10],
    ]
    for km in kmesh:
        num_kpts = np.prod(km)
        nks.append(num_kpts)
        beta = compute_beta(num_kpts, num_spin_orbs, dE_for_qpe)
        lambda_nk = lambda_synthetic(
            num_kpts, num_spin_orbs, slope_kpt, np.exp(intercept_kpt), 0
        )
        lambda_nk_sc = lambda_synthetic(
            num_kpts, num_spin_orbs, slope_sc, np.exp(intercept_sc), 0
        )
        lambda_nks.append(lambda_nk)
        lambda_nks_sc.append(lambda_nk_sc)
        cost_current.append(
            compute_cost(
                num_spin_orbs,
                lambda_nk,
                dE_for_qpe,
                chi_for_cost,
                beta,
                M,
                km[0],
                km[1],
                km[2],
                20000,
            )
        )
        cost_sc_kp.append(
            compute_cost(
                num_spin_orbs * num_kpts,
                lambda_nk,
                dE_for_qpe,
                chi_for_cost,
                beta,
                M * num_kpts,
                1,
                1,
                1,
                20000,
            )
        )
        cost_sc.append(
            compute_cost_sc(
                num_kpts * num_spin_orbs,
                lambda_nk_sc,
                dE_for_qpe,
                chi_for_cost,
                beta,
                M * num_kpts,
                20000,
            )
        )
        # cost_new.append(compute_cost_fix_info(num_spin_orbs, lambda_nk, dE_for_qpe, chi_for_cost, beta, M, km[0], km[1], km[2], 20000)[0])

    cost_current = np.array(cost_current)
    cost_sc = np.array(cost_sc_kp, dtype=np.float64)
    # cost_sc_kp = np.array(cost_sc_kp)
    toff_kp = cost_current[:, 0]
    toff_tot_kp = cost_current[:, 1]
    qubit_tot_kp = cost_current[:, 2]
    toff_sc = cost_sc[:, 0]
    toff_tot_sc = cost_sc[:, 1]
    qubit_tot_sc = cost_sc[:, 2]
    nks = np.array(nks)
    low_mask = np.where((np.array(nks) >= 4) & (np.array(nks) <= 10))
    high_mask = np.where((np.array(nks) >= 10) & (np.array(nks) <= 64))
    vhigh_mask = np.where(np.array(nks) >= 64)
    plt.plot(nks, toff_kp, marker="s", color=colors[1], lw=0)
    plot_fit(
        nks[vhigh_mask],
        toff_kp[vhigh_mask],
        marker="s",
        label=r"UC",
        color=colors[1],
        linestyle="-",
        limits=(min(nks), max(nks)),
    )
    # plt.plot(nks, cost_sc_kp, marker="d", color=colors[1], lw=0)
    # plot_fit(
    #     nks[vhigh_mask],
    #     cost_sc_kp[vhigh_mask],
    #     marker="d",
    #     label=r"SC ($k$-point)",
    #     color=colors[1],
    #     linestyle=":",
    #     limits=(min(nks), max(nks)),
    plt.plot(nks, toff_sc, marker="o", color=colors[0], lw=0)
    plot_fit(
        nks[vhigh_mask],
        toff_sc[vhigh_mask],
        marker="o",
        label=r"SC",
        color=colors[0],
        linestyle="--",
        limits=(min(nks), max(nks)),
    )
    plt.legend(frameon=False, loc="lower right", fontsize=14)
    plt.tick_params(which="both", labelsize=14, direction="in")
    plt.gcf().subplots_adjust(bottom=0.15, left=0.2)
    plt.ylabel("Toffolis $/$ SELECT + PREPARE + PREPARE$^{-1}$", fontsize=14)
    plt.xlabel("$N_k$", fontsize=14)
    plt.savefig("artificial_thc_toff_step_sc.png", bbox_inches="tight", dpi=150)
    plt.savefig("artificial_thc_toff_step_sc.pdf", bbox_inches="tight", dpi=300)
    plt.cla()

    nks = np.array(nks)
    low_mask = np.where((np.array(nks) >= 4) & (np.array(nks) <= 10))
    high_mask = np.where((np.array(nks) >= 10) & (np.array(nks) <= 64))
    vhigh_mask = np.where(np.array(nks) >= 64)
    lims = (min(nks), max(nks))
    plt.plot(nks, toff_tot_kp, marker="s", color=colors[1], lw=0)
    plot_fit(
        nks[vhigh_mask],
        toff_tot_kp[vhigh_mask],
        marker="s",
        label=r"UC",
        color=colors[1],
        linestyle="-",
        limits=(min(nks), max(nks)),
    )
    plt.plot(nks, toff_tot_sc, marker="o", color=colors[0], lw=0)
    plot_fit(
        nks[vhigh_mask],
        toff_tot_sc[vhigh_mask],
        marker="o",
        label=r"SC",
        color=colors[0],
        linestyle="--",
        limits=(min(nks), max(nks)),
    )
    plt.legend(frameon=False, loc="lower right", fontsize=14)
    plt.tick_params(which="both", labelsize=14, direction="in")
    plt.gcf().subplots_adjust(bottom=0.15, left=0.2)
    plt.ylabel("Total Toffolis", fontsize=14)
    plt.xlabel("$N_k$", fontsize=14)
    plt.savefig("artificial_thc_toff_sc.png", bbox_inches="tight", dpi=150)
    plt.savefig("artificial_thc_toff_sc.pdf", bbox_inches="tight", dpi=300)
    plt.cla()

    plt.plot(nks, qubit_tot_kp, marker="s", color=colors[1], lw=0)
    plot_fit(
        nks[vhigh_mask],
        qubit_tot_kp[vhigh_mask],
        marker="s",
        label=r"UC",
        color=colors[1],
        linestyle="-",
        limits=(min(nks), max(nks)),
    )
    plt.plot(nks, qubit_tot_sc, marker="o", color=colors[0], lw=0)
    plot_fit(
        nks[vhigh_mask],
        qubit_tot_sc[vhigh_mask],
        marker="o",
        label=r"SC",
        color=colors[0],
        linestyle="--",
        limits=(min(nks), max(nks)),
    )
    plt.legend(frameon=False, loc="lower right", fontsize=14)
    plt.tick_params(which="both", labelsize=14, direction="in")
    plt.gcf().subplots_adjust(bottom=0.15, left=0.2)
    plt.ylabel("Logical Qubits", fontsize=14)
    plt.xlabel("$N_k$", fontsize=14)
    plt.savefig("artificial_thc_qubit_sc.png", bbox_inches="tight", dpi=150)
    plt.savefig("artificial_thc_qubit_sc.pdf", bbox_inches="tight", dpi=300)


if __name__ == "__main__":
    plot_toffolis()
    plot_toffolis_sc_comp()


==> figures/kpoint_thc/plot_toffolis.py <==
import pandas as pd
import matplotlib.pyplot as plt
import matplotlib
import numpy as np
import scipy.optimize

from kpoint_eri.resource_estimates.thc.compute_thc_resources import compute_cost

dE_for_qpe = 0.0016
chi_for_cost = 16

plt.rcParams["font.family"] = "sans-serif"
plt.rcParams["font.sans-serif"] = "arial"
plt.rcParams["text.usetex"] = True
plt.rcParams["mathtext.fontset"] = "stix"

colors = ["#4285f4", "#ea4335", "#fbbc04", "#34a853"]
# Plot lambda vs Nk N


def get_data(thc_type):
    """Collect the data from a THC type (isdf/adagrad) into a single array"""
    data = []
    mp2_data = (
        pd.read_csv("thc_8/merged_data.csv", index_col=0)
        .groupby(["thc_type", "nthc"])
        .get_group((thc_type, 8))
    )
    for nk, df in mp2_data.groupby("kmesh"):
        for basis_sys, df_2 in df.groupby(["basis", "system"]):
            basis, system = basis_sys
            if system == "H":
                continue
            # elif system == "H" and nk >= 8:
            #     continue
            else:
                num_orb = 2 * basis_sizes_systems[system][basis]
                data.append(
                    (
                        nk,
                        basis,
                        system,
                        num_orb,
                        df_2["lambda_tot"].values[0],
                        df_2["delta_mp2"].values[0],
                    )
                )
    return data


basis_sizes_systems = {
    "H": {"gth-szv": 2, "gth-dzv": 4, "gth-dzvp": 10, "gth-tzvp": 12, "gth-tzv2p": 18},
    "C": {"cc-pvdz": 26, "cc-pvtz": 58},
    "LiCl": {"cc-pvdz": 26, "cc-pvtz": 49},
    "Si": {"cc-pvdz": 26, "cc-pvtz": 58},
    "Li": {"cc-pvdz": 26, "cc-pvtz": 40},
    "Al2atom": {"cc-pvdz": 26, "cc-pvtz": 52},
    "BN": {"cc-pvdz": 26, "cc-pvtz": 58},
    "AlN": {"cc-pvdz": 52, "cc-pvtz": 110},
}
alphas = 0.01 * np.linspace(10, 100, 10)


def get_r_squared(xs, ys, popt):
    sum_square_residual = np.sum((ys - linear(xs, popt[0], popt[1])) ** 2.0)
    sum_square_total = np.sum((ys - np.mean(ys)) ** 2.0)
    r_squared = 1.0 - (sum_square_residual / sum_square_total)
    return r_squared


def linear(x, a, c):
    return a * x + c


def polynomial(x, a, b, c, d):
    return a * x ** (-0.5) + b * x ** (-1.0) + c * x ** (-0.25) + d


def fit_linear_log_log(x, y, last_n_points=None):
    if last_n_points is None:
        last_n_points = len(x)
    if last_n_points > len(x):
        print("Discarding too many points {} {}".format(len(x), last_n_points))
        return None
    log_x = np.log(x[-last_n_points:])
    log_y = np.log(y[-last_n_points:])
    popt, pcov = scipy.optimize.curve_fit(linear, log_x, log_y)
    r_squared = get_r_squared(log_x, log_y, popt)
    return popt, r_squared


def compute_beta(num_kpts, num_spin_orbs, dE_for_qpe):
    beta = np.ceil(5.652 + np.log2(num_spin_orbs * num_kpts / dE_for_qpe))
    return beta


kmeshes = [
    [1, 1, 1],
    [1, 1, 2],
    [1, 2, 2],
    [1, 2, 3],
    [2, 2, 2],
    [2, 2, 3],
    [2, 3, 3],
    [3, 3, 3],
    [3, 3, 4],
    [3, 4, 4],
    [4, 4, 4],
]
kmesh_map = {np.prod(km): km for km in kmeshes}


def plot_toffolis():
    mp2_threshold = 1e-4
    # Supercell
    # supercell_data = pd.read_csv(
    #     "thc_rank_8.summary", sep=r"\s+", comment="#", header=None
    # )
    # supercell_data = supercell_data.set_axis(
    #     [
    #         "system",
    #         "basis",
    #         "kmesh",
    #         "N",
    #         "M",
    #         "delta_eri",
    #         "mp2_error",
    #         "lambda",
    #         "toffoli",
    #         "logical_qubits",
    #         "integral_error",
    #     ],
    #     axis=1,
    #     inplace=False,
    # )
    sc_data_mol = pd.read_csv(
        "thc_rank_8.summary", sep=r"\s+", header=None, comment="#"
    )
    sc_data = pd.read_csv("lambda_sc_from_kp.csv", comment="#")
    sc_data_mol = sc_data_mol.set_axis(
        [
            "system",
            "basis",
            "kmesh",
            "num_spin_orb",
            "num_thc",
            "delta_eri",
            "mp2_error",
            "lambda_old",
            "toffoli_old",
            "logical_qubits_old",
            "integral_error_old",
        ],
        axis=1,
        inplace=False,
    )
    # print(sc_data_mol.head())
    # print(sc_data.head())
    sc_data = sc_data.merge(
        sc_data_mol, on=["system", "basis", "num_spin_orb", "num_thc"]
    )
    num_kpts = sc_data.num_kpts.values
    lambdas = sc_data.lambda_tot.values
    thc_dims = sc_data.num_thc.values
    num_spin_orbitals = sc_data.num_spin_orb.values
    ancillas = []
    costs = []
    betas = []
    for nk, lamb, M_sc, N_sc in zip(num_kpts, lambdas, thc_dims, num_spin_orbitals):
        beta = compute_beta(1, N_sc, dE_for_qpe)
        print(N_sc, M_sc)
        cost = compute_cost(
            N_sc,
            lamb / nk,
            dE_for_qpe,
            chi_for_cost,
            beta,
            M_sc,
            1,
            1,
            1,
            20000,
        )
        costs.append((cost[0], cost[1], cost[2]))
        betas.append(beta)

    # sc_data = sc_data.set_axis(["NkN", "lambda", "error"], axis=1, inplace=False)
    # sc_nk = np.array(
    #     [np.prod([int(si) for si in s.split("_")[1]]) for s in sc_data["kmesh"].values]
    # )
    to_keep = np.where((abs(sc_data["mp2_error"]) <= 1000 * mp2_threshold))
    nks = np.array(
        [np.prod([int(i) for i in km.split("_")[1]]) for km in sc_data["kmesh"]]
    )
    num_bands = sc_data["num_spin_orb"].values / nks
    toffoli_step, toffoli_tot, qubit = zip(*costs)
    plt.plot(
        nks[to_keep],
        (toffoli_step / num_bands)[to_keep],
        marker="o",
        color=colors[0],
        lw=0,
    )
    popt, r_sq = fit_linear_log_log(
        nks[to_keep],
        (toffoli_step / num_bands)[to_keep],
    )
    xs = np.linspace(min(nks), 8)
    yvals_from_fit = linear(np.log(xs), popt[0], popt[1])
    exponent = r"SC $\mathcal{{O}}(N_k^{{{:.3f}}})$".format(popt[0])
    plt.plot(xs, np.exp(yvals_from_fit), linestyle="--", color="black", label=exponent)

    # UC data
    nks = []
    cost_current = []
    toffolis_cost = []
    qubits_cost = []
    lambda_nks = []
    mp2_errors = []
    nks = []
    num_spin_orbs = []
    diamond_data = []
    kp_data = get_data("ada")
    for data_point in kp_data:
        num_kpts, basis, system, num_spin_orb, lambda_tot, delta_mp2 = data_point
        beta = compute_beta(num_kpts, num_spin_orb, dE_for_qpe)
        lambda_nks.append(lambda_tot)
        mp2_errors.append(delta_mp2)
        kmesh = kmesh_map[num_kpts]
        num_spin_orbs.append(num_spin_orb)
        nks.append(num_kpts)
        # cost_current.append(
        #     compute_cost(
        #         num_spin_orb,
        #         lambda_tot,
        #         dE_for_qpe,
        #         chi_for_cost,
        #         beta,
        #         6 * (num_spin_orb // 2),
        #         kmesh[0],
        #         kmesh[1],
        #         kmesh[2],
        #         20000,
        #     )[0]
        # )
        cost = compute_cost(
            num_spin_orb,
            lambda_tot,
            dE_for_qpe,
            chi_for_cost,
            beta,
            8 * (num_spin_orb // 2),
            kmesh[0],
            kmesh[1],
            kmesh[2],
            20000,
        )
        cost_current.append(cost[0])
        toffolis_cost.append(cost[1])
        qubits_cost.append(cost[2])
        # cost_beta_const.append(
        #     compute_cost(
        #         num_spin_orbs,
        #         lambda_nk,
        #         dE_for_qpe,
        #         chi_for_cost,
        #         20,
        #         M,
        #         km[0],
        #         km[1],
        #         km[2],
        #         20000,
        #     )[0]
        # )
        # cost_new.append(compute_cost_fix_info(num_spin_orbs, lambda_nk, dE_for_qpe, chi_for_cost, beta, M, km[0], km[1], km[2], 20000)[0])

    # plot_thresh = 4
    cost_current = np.array(cost_current)
    nks = np.array(nks)
    nmo = np.array(num_spin_orbs)
    mp2_errors = np.array(mp2_errors)
    fac = 1.0
    to_fit = np.where(nks > 2 & (abs(mp2_errors) <= mp2_threshold))
    to_plot = np.where((abs(mp2_errors) <= mp2_threshold))
    popt, r_sq = fit_linear_log_log(
        (nks)[to_fit], np.array(cost_current)[to_fit] / (nmo[to_fit] ** fac)
    )
    xs = np.linspace(min(nks), max(nks))
    yvals_from_fit = linear(np.log(xs), popt[0], popt[1])
    exponent = r"UC $\mathcal{{O}}(N_k^{{{:.3f}}})$".format(popt[0])
    plt.plot(xs, np.exp(yvals_from_fit), linestyle="-", color="black", label=exponent)
    plt.plot(
        nks[to_plot],
        (cost_current / (nmo**fac))[to_plot],
        marker="s",
        lw=0,
        alpha=0.5,
        color=colors[1],
    )
    plt.xscale("log")
    plt.legend()
    plt.xlabel(r"$N_k$", fontsize=14)
    plt.ylabel(r"Toffolis / SELECT + PREPARE + PREPARE$^{-1}$ / $N$", fontsize=14)
    plt.yscale("log")
    handles, labels = plt.gca().get_legend_handles_labels()
    plt.tick_params(which="both", labelsize=14, direction="in")
    # ada_patch = mlines.Line2D(
    #     [],
    #     [],
    #     color=colors[1],
    #     label=f"UC",
    #     linestyle="None",
    #     marker="s",
    # )
    # isdf_patch = mlines.Line2D(
    #     [],
    #     [],
    #     color=colors[0],
    #     label=f"SC",
    #     linestyle="None",
    #     marker="o",
    # )

    plt.legend(
        frameon=False,
        loc="upper left",
        fontsize=14,
    )
    plt.xlim([0.8, 20])
    plt.savefig("thc_resource_comp.png", bbox_inches="tight", dpi=150)
    plt.savefig("thc_resource_comp.pdf", bbox_inches="tight", dpi=300)

    # extract k-thc costs
    from openfermion.resource_estimates.surface_code_compilation.physical_costing import (
        cost_estimator,
    )

    print(diamond_data)
    # best_cost, best_params = cost_estimator(total_qubits, total_toffoli, physical_error_rate=1.0E-4)
    # phys_qubits_M = best_cost.physical_qubit_count / 1.0E6
    # run_time_days = best_cost.duration.total_seconds()/3600/24
    # num_spin_orbs = json_data["num_spin_orbitals"]
    # res_string = "{: 4d} & {: 4.2e} & {: 4d} & {: 4.2f} & {: 4.2e}".format(
    #     num_spin_orbs,
    #     total_toffoli,
    #     total_qubits,
    #     phys_qubits_M,
    #     run_time_days,
    # )
    plt.cla()


def plot_toffolis_total():
    # Supercell
    supercell_data = pd.read_csv(
        "thc_rank_8.summary", sep=r"\s+", comment="#", header=None
    )
    supercell_data = supercell_data.set_axis(
        [
            "system",
            "basis",
            "kmesh",
            "N",
            "M",
            "delta_eri",
            "mp2_error",
            "lambda",
            "toffoli",
            "logical_qubits",
            "integral_error",
        ],
        axis=1,
        inplace=False,
    )
    iters = np.ceil(np.pi * supercell_data["lambda"] / (2 * dE_for_qpe))
    toffolis = supercell_data["toffoli"].values
    to_keep = np.where((abs(supercell_data["mp2_error"]) <= 1000 * mp2_threshold))
    nks = np.array(
        [np.prod([int(i) for i in km.split("_")[1]]) for km in supercell_data["kmesh"]]
    )
    num_bands = supercell_data["N"].values / nks
    print(to_keep)
    plt.plot(
        nks[to_keep],
        toffolis[to_keep],
        marker="o",
        color=colors[0],
        lw=0,
    )
    popt, r_sq = fit_linear_log_log(
        nks[to_keep],
        toffolis[to_keep],
    )
    xs = np.linspace(min(nks), 8)
    yvals_from_fit = linear(np.log(xs), popt[0], popt[1])
    exponent = r"SC $\mathcal{{O}}(N_k^{{{:.3f}}})$".format(popt[0])
    plt.plot(xs, np.exp(yvals_from_fit), linestyle="--", color="black", label=exponent)

    # UC data
    nks = []
    cost_current = []
    toffolis_cost = []
    qubits_cost = []
    lambda_nks = []
    mp2_errors = []
    nks = []
    num_spin_orbs = []
    diamond_data = []
    kp_data = get_data("ada")
    for data_point in kp_data:
        num_kpts, basis, system, num_spin_orb, lambda_tot, delta_mp2 = data_point
        beta = compute_beta(num_kpts, num_spin_orb, dE_for_qpe)
        lambda_nks.append(lambda_tot)
        mp2_errors.append(delta_mp2)
        kmesh = kmesh_map[num_kpts]
        num_spin_orbs.append(num_spin_orb)
        nks.append(num_kpts)
        print(beta, chi_for_cost, dE_for_qpe, kmesh)
        cost = compute_cost(
            num_spin_orb,
            lambda_tot,
            dE_for_qpe,
            chi_for_cost,
            beta,
            6 * (num_spin_orb // 2),
            kmesh[0],
            kmesh[1],
            kmesh[2],
            20000,
        )
        cost_current.append(cost[0])
        toffolis_cost.append(cost[1])
        qubits_cost.append(cost[2])

    # plot_thresh = 4
    cost_current = np.array(cost_current)
    toffolis_cost = np.array(toffolis_cost)
    qubits_cost = np.array(qubits_cost)
    nks = np.array(nks)
    nmo = np.array(num_spin_orbs)
    mp2_errors = np.array(mp2_errors)
    to_fit = np.where(nks > 2 & (abs(mp2_errors) <= mp2_threshold))
    to_plot = np.where((abs(mp2_errors) <= mp2_threshold))
    popt, r_sq = fit_linear_log_log(
        (nks * num_spin_orb)[to_fit], np.array(toffolis_cost)[to_fit]
    )
    xs = np.linspace(min(nks * num_spin_orb), max(nks * num_spin_orb))
    yvals_from_fit = linear(np.log(xs), popt[0], popt[1])
    exponent = r"UC $\mathcal{{O}}((N_kN)^{{{:.3f}}})$".format(popt[0])
    plt.plot(xs, np.exp(yvals_from_fit), linestyle="-", color="black", label=exponent)
    plt.plot(
        nks[to_plot],
        (toffolis_cost)[to_plot],
        marker="s",
        lw=0,
        alpha=0.5,
        color=colors[1],
    )
    plt.xscale("log")
    plt.yscale("log")
    plt.legend()
    plt.xlabel(r"$N_kN$", fontsize=14)
    plt.ylabel(r"Toffolis ", fontsize=14)
    plt.tick_params(which="both", labelsize=14, direction="in")

    plt.legend(
        frameon=False,
        loc="upper left",
        fontsize=14,
    )
    plt.savefig("thc_toffoli_comp.png", bbox_inches="tight", dpi=150)
    plt.savefig("thc_toffoli_comp.pdf", bbox_inches="tight", dpi=300)


if __name__ == "__main__":
    plot_toffolis()
    #plot_toffolis_total()


==> figures/plot_diamond_extrap/gen_costing_thc.py <==
import pandas as pd
import numpy as np

from kpoint_eri.resource_estimates.thc.compute_thc_resources import compute_cost
from openfermion.resource_estimates.thc.compute_cost_thc import (
    compute_cost as compute_cost_mol,
)


def compute_beta(num_kpts, num_spin_orbs, dE_for_qpe):
    # https://arxiv.org/pdf/2007.14460.pdf pg 58
    beta = np.ceil(5.652 + np.log2(num_spin_orbs * num_kpts / dE_for_qpe))
    return beta


kmeshes = [
    [1, 1, 1],
    [1, 1, 2],
    [2, 1, 1],
    [1, 2, 2],
    [1, 2, 3],
    [3, 1, 1],
    [2, 2, 2],
    [2, 2, 3],
    [2, 3, 3],
    [3, 3, 3],
    [3, 3, 4],
    [3, 4, 4],
    [4, 4, 4],
]
kmesh_map = {np.prod(km): km for km in kmeshes}

if __name__ == "__main__":
    cthc = 8
    data = (
        pd.read_csv("thc_weighting_opt_amount.csv", index_col=0)
        .groupby("nthc")
        .get_group(cthc)
    ).sort_values("kmesh")
    dE_for_qpe = 0.0016
    chi_for_cost = 16
    num_spin_orbs = 2 * 26
    M = cthc * num_spin_orbs // 2
    num_kpts = data.kmesh.values
    lambdas = data.lambda_tot.values

    costs = []
    betas = []
    ancillas_uc = [] 
    for nk, lamb in zip(num_kpts, lambdas):
        beta = compute_beta(nk, num_spin_orbs, dE_for_qpe)
        kmesh = kmesh_map[nk]
        cost = compute_cost(
            num_spin_orbs,
            lamb / nk,
            dE_for_qpe,
            chi_for_cost,
            beta,
            M,
            kmesh[0],
            kmesh[1],
            kmesh[2],
            20000,
        )
        #ancillas_uc.append(cost[3])
        costs.append((cost[0], cost[1], cost[2]))
        betas.append(beta)

    toffolis_per_step, tot_toffolis, qubits = zip(*costs)
    data["lambda_tot"] = data["lambda_tot"] / data["kmesh"]
    data["lambda_one_body"] = data["lambda_one_body"] / data["kmesh"]
    data["lambda_two_body"] = data["lambda_two_body"] / data["kmesh"]
    data["beta"] = betas
    data["chi"] = [chi_for_cost] * len(betas)
    data["dE"] = [dE_for_qpe] * len(betas)
    data["toffolis_per_step"] = toffolis_per_step
    data["total_toffolis_values"] = tot_toffolis
    data["total_logical_qubits"] = qubits
    data["system"] = ["C"] * len(betas)
    data["type"] = ["kpoint"] * len(betas)
    data["M"] = [M] * len(betas)
    data["delta"] = data["delta_mp2"]
    data["num_spin_orbitals"] = [num_spin_orbs] * len(betas)
    data["num_kpts"] = data["kmesh"]

    # Supercell
    # supercell_data = pd.read_csv(
    #     "../kpoint_thc/thc_rank_8.summary", sep=r"\s+", comment="#", header=None
    # )
    # supercell_data = supercell_data.set_axis(
    #     [
    #         "system",
    #         "basis",
    #         "kmesh",
    #         "num_spin_orbitals",
    #         "M",
    #         "delta_eri",
    #         "delta_mp2",
    #         "lambdas",
    #         "total_toffolis_values",
    #         "total_logical_qubits",
    #         "integral_error",
    #     ],
    #     axis=1,
    #     inplace=False,
    # )
    sc_data = pd.read_csv(
        "../kpoint_thc/lambda_sc_from_kp.csv", comment="#", index_col=0
    )
    sc_data["M"] = sc_data["num_thc"]
    sc_data_mol = pd.read_csv(
        "../kpoint_thc/thc_rank_8.summary",
        sep=r"\s+",
        header=None,
        comment="#",
    )
    sc_data_mol = sc_data_mol.set_axis(
        [
            "system",
            "basis",
            "kmesh",
            "num_spin_orb",
            "M",
            "delta_eri",
            "delta_mp2",
            "lambda_old",
            "toffoli_old",
            "logical_qubits_old",
            "integral_error_old",
        ],
        axis=1,
        inplace=False,
    )
    supercell_data = (sc_data.merge(
        sc_data_mol, on=["system", "basis", "num_spin_orb", "M"]
    )[
        [
            "system",
            "basis",
            "num_spin_orb",
            "M",
            "num_kpts",
            "lambda_tot",
            "lambda_one",
            "lambda_two",
            "kmesh",
            "delta_mp2",
        ]
    ]).groupby("system").get_group("C")
    print(supercell_data)
    # supercell_data["kmesh"] = [
    #     np.prod([int(k) for k in kmesh.split("_")[1]])
    #     for kmesh in supercell_data["kmesh"].values
    # ]
    costs = []
    betas = []
    num_kpts = supercell_data.num_kpts.values
    lambdas = supercell_data.lambda_tot.values
    thc_dims = supercell_data.M.values
    num_spin_orbitals = supercell_data.num_spin_orb.values
    ancillas = []
    for nk, lamb, M_sc, N_sc in zip(num_kpts, lambdas, thc_dims, num_spin_orbitals):
        beta = compute_beta(1, N_sc, dE_for_qpe)
        # kmesh = kmesh_map[nk]
        # cost = compute_cost_mol(
        #     N_sc,
        #     lamb / nk,
        #     dE_for_qpe,
        #     chi_for_cost,
        #     beta,
        #     M_sc,
        #     20000,
        # )
        cost = compute_cost(
            N_sc,
            lamb / nk,
            dE_for_qpe,
            chi_for_cost,
            beta,
            M_sc,
            1,
            1,
            1,
            20000,
        )
        costs.append((cost[0], cost[1], cost[2]))
        #ancillas.append(cost[3])
        betas.append(beta)

    toffolis_per_step, tot_toffolis, qubits = zip(*costs)
    supercell_data["num_kpts"] = [1] * len(supercell_data)
    supercell_data["type"] = ["supercell"] * len(supercell_data)
    supercell_data["delta_mp2"] = abs(supercell_data["delta_mp2"]) * 1e-3
    supercell_data["delta"] = abs(supercell_data["delta_mp2"])
    supercell_data["nthc"] = [8] * len(supercell_data)
    supercell_data["toffolis_per_step"] = toffolis_per_step
    supercell_data["total_toffolis_values"] = tot_toffolis
    supercell_data["total_logical_qubits"] = qubits
    supercell_data["beta"] = betas
    supercell_data["dE"] = [dE_for_qpe] * len(betas)
    supercell_data["chi"] = [chi_for_cost] * len(betas)
    supercell_data["num_spin_orbitals"] = supercell_data["num_spin_orb"]
    supercell_data["lambda_tot"] = (
        supercell_data["lambda_tot"] / supercell_data["num_kpts"]
    )
    supercell_data["lambda_one_body"] = (
        supercell_data["lambda_one"] / supercell_data["num_kpts"]
    )
    supercell_data["lambda_two_body"] = (
        supercell_data["lambda_two"] / supercell_data["num_kpts"]
    )
    carbon_data = supercell_data.groupby("system").get_group("C")
    full = pd.concat([carbon_data, data]).reset_index()
    full = full[
        [
            "system",
            "basis",
            "num_spin_orbitals",
            "M",
            "num_kpts",
            "kmesh",
            "type",
            "nthc",
            "beta",
            "chi",
            "dE",
            "delta",
            "lambda_tot",
            "lambda_one_body",
            "lambda_two_body",
            "toffolis_per_step",
            "total_toffolis_values",
            "total_logical_qubits",
        ]
    ]
    full.to_csv(
        "Resources_fdm_resource_estimates_thc_resource_estimates_with_mp2_scaled_lambda.csv"
    )
    import matplotlib.pyplot as plt
    # ancillas_uc = np.array(ancillas_uc)
    # ancillas_sc = np.array(ancillas)
    # print(ancillas_uc.shape)
    # for i in [1,2]:
    #     plt.plot(ancillas_uc[:,i], label=f"uc-{i}", marker='o')
    #     plt.plot(ancillas_sc[:,i], label=f"sc-{i}", marker='^')
    # plt.yscale('log')
    # plt.xscale('log')
    # plt.legend()
    # plt.savefig("anc_breakdown.png", dpi=150, bbox_inches="tight")


==> figures/plot_diamond_extrap/plot_data.py <==
from dataclasses import dataclass
from typing import List
import itertools
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
import scipy
import scipy.optimize

plt.rcParams["font.family"] = "sans-serif"
plt.rcParams["font.sans-serif"] = "Arial"
colors = ["#4285F4", "#EA4335", "#FBBC04", "#34A853"]


def linear(x, a, c):
    return a * x + c


def fit_linear_log_log(x, y, last_n_points=None):
    if last_n_points is None:
        last_n_points = len(x)
    if last_n_points > len(x):
        return None
    log_x = np.log(x[-last_n_points:])
    log_y = np.log(y[-last_n_points:])
    try:
        popt, pcov = scipy.optimize.curve_fit(linear, log_x, log_y)
        return popt
    except np.linalg.LinAlgError:
        return None


def get_df_by_mp2_accuracy(df1sc, threshold, sort_key="L", max=False):
    """This would be used for supercell"""
    df1sc = df1sc[df1sc["delta"] < threshold]
    kvals = np.unique(df1sc["kmesh"].values)
    row_idx = []
    for kk in kvals:
        if max:
            idx_val = df1sc[df1sc["kmesh"] == kk][sort_key].idxmax()
            row_idx.append(df1sc[df1sc["kmesh"] == kk][sort_key].idxmax())
        else:
            idx_val = df1sc[df1sc["kmesh"] == kk][sort_key].idxmin()
            row_idx.append(df1sc[df1sc["kmesh"] == kk][sort_key].idxmin())
    df1sc = df1sc.loc[row_idx]
    return df1sc


@dataclass
class PlotContext:
    def __init__(
        self,
        df_to_use,
        save_root_name,
        n_orb_exp,
        max_min_data,
        sort_key,
        y_val_to_plot,
        y_axis_label,
        x_axis_label,
        global_x_max,
    ) -> None:
        self.df_to_use = df_to_use
        self.save_root_name = save_root_name
        self.n_orb_exp = n_orb_exp
        self.max_min_data = max_min_data
        self.sort_key = sort_key
        self.y_val_to_plot = y_val_to_plot
        self.y_axis_label = y_axis_label
        self.x_axis_label = x_axis_label
        self.global_x_max = global_x_max


if __name__ == "__main__":
    sf_df = pd.read_csv(
        "Resources_ncr_resource_estimates_sf_resource_estimates_with_mp2_scaled_lambda.csv"
    ).sort_values("kmesh")
    df_df = pd.read_csv(
        "Resources_ncr_resource_estimates_df_resource_estimates_with_mp2_scaled_lambda.csv"
    ).sort_values("kmesh")
    sparse_df = pd.read_csv(
        "Resources_ncr_resource_estimates_sparse_resource_estimates_with_mp2_scaled_lambda.csv"
    ).sort_values("kmesh")
    threshold = 1.0e-4
    thc_df = pd.read_csv(
        "Resources_fdm_resource_estimates_thc_resource_estimates_with_mp2_scaled_lambda.csv"
    ).sort_values("kmesh")

    basis_sets = list(set(sparse_df["basis"].values))

    sparse_plot_context = PlotContext(
        df_to_use=sparse_df,
        save_root_name="sparse",
        n_orb_exp=2,
        max_min_data="max",
        sort_key="naux",
        y_val_to_plot=["total_toffolis_values"],
        y_axis_label=["Toffolis"],
        x_axis_label=["$N_{k}N$"],
        global_x_max=[None],
    )
    sf_plot_context = PlotContext(
        df_to_use=sf_df,
        save_root_name="sf",
        n_orb_exp=3 / 2,
        max_min_data="min",
        sort_key="naux",
        y_val_to_plot=["total_toffolis_values"],
        y_axis_label=["Toffolis"],
        x_axis_label=["$N_{k}N$"],
        global_x_max=[None],
    )

    df_plot_context = PlotContext(
        df_to_use=df_df,
        save_root_name="df",
        n_orb_exp=1.5,
        max_min_data="min",
        sort_key="Lxi",
        y_val_to_plot=["total_toffolis_values"],
        y_axis_label=["Toffolis"],
        x_axis_label=["$N_{k}N$"],
        global_x_max=[None],
    )

    thc_plot_context = PlotContext(
        df_to_use=thc_df,
        save_root_name="thc",
        n_orb_exp=1.5,
        max_min_data="min",
        sort_key="nthc",
        y_val_to_plot=["total_toffolis_values"],
        y_axis_label=["Toffolis"],
        x_axis_label=["$N_{k}N$"],
        global_x_max=[None],
    )

    basis = "cc-pvdz"
    system = "C"
    fig, ax = plt.subplots(nrows=1, ncols=1)

    ### SF ###
    df_obj = sf_plot_context.df_to_use
    df_tmp = df_obj.groupby(["system", "basis", "type"]).get_group(
        (system, basis, "kpoint")
    )
    df_tmp = get_df_by_mp2_accuracy(
        df_tmp,
        threshold,
        sort_key=sf_plot_context.sort_key,
        max=True if sf_plot_context.max_min_data == "max" else False,
    )

    x_data = df_tmp["num_spin_orbitals"].values * df_tmp["kmesh"].values
    y_data = df_tmp["total_toffolis_values"]
    m, b = fit_linear_log_log(x_data, y_data)
    color_val = colors[1]
    ax.loglog(
        x_data,
        y_data,
        marker="^",
        mfc=color_val,
        mec=color_val,
        linestyle="",
        markersize=8,
        color=color_val,
        alpha=0.5,
    )

    x_data_min = np.log(np.min(x_data))
    x_data_max = np.log(np.max(x_data))
    X = np.logspace(x_data_min, x_data_max, 10, base=np.e)
    # X = np.logspace(np.log(np.min(global_x)), np.log(np.max(global_x)), 10, base=np.e)
    Y = np.exp(b) * X**m
    ax.loglog(
        X,
        Y,
        "-",
        color=color_val,
        alpha=1.0,
    )  #  label=r'SF: $\mathcal{{O}}(N_{{k}}^{{{:1.3f}}})$'.format(m))

    df_obj = sf_plot_context.df_to_use
    df_tmp = df_obj.groupby(["system", "basis", "type"]).get_group(
        (system, basis, "supercell_cmplx_scf")
    )
    df_tmp = get_df_by_mp2_accuracy(
        df_tmp,
        threshold,
        sort_key=sf_plot_context.sort_key,
        max=True if sf_plot_context.max_min_data == "max" else False,
    )

    sc_x_data = df_tmp["num_spin_orbitals"].values  # * df_tmp['kmesh'].values
    sc_y_data = df_tmp["total_toffolis_values"]
    sc_m, sc_b = fit_linear_log_log(sc_x_data, sc_y_data)
    color_val = colors[1]
    # ax.loglog(x_data, y_data,
    #           marker='^', mfc=color_val, mec=color_val, linestyle='', markersize=8,
    #           color=color_val, alpha=.5)

    # x_data_min = np.log(np.min(x_data))
    # x_data_max = np.log(np.max(x_data))
    sc_X = np.logspace(x_data_min, x_data_max, 10, base=np.e)
    # X = np.logspace(np.log(np.min(global_x)), np.log(np.max(global_x)), 10, base=np.e)
    sc_Y = np.exp(sc_b) * X**sc_m
    ax.loglog(
        sc_X,
        sc_Y,
        "--",
        color=color_val,
        alpha=1.0,
        label=r"SF/SF-SC: $\mathcal{{O}}((NN_{{k}})^{{{:1.3f}}})$/$\mathcal{{O}}((NN_{{k}})^{{{:1.3f}}})$".format(
            m, sc_m
        ),
    )

    #############

    ### Sparse ####
    df_obj = sparse_plot_context.df_to_use
    df_tmp = df_obj.groupby(["system", "basis", "type"]).get_group(
        (system, basis, "kpoint")
    )
    df_tmp = get_df_by_mp2_accuracy(
        df_tmp,
        threshold,
        sort_key=sparse_plot_context.sort_key,
        max=True if sparse_plot_context.max_min_data == "max" else False,
    )

    x_data = df_tmp["num_spin_orbitals"].values * df_tmp["num_kpts"].values
    y_data = df_tmp["total_toffolis_values"]
    m, b = fit_linear_log_log(x_data, y_data)
    color_val = colors[2]
    ax.loglog(
        x_data,
        y_data,
        marker="o",
        mfc=color_val,
        mec=color_val,
        linestyle="",
        markersize=8,
        color=color_val,
        alpha=0.5,
    )

    x_data_min = np.log(np.min(x_data))
    x_data_max = np.log(np.max(x_data))
    X = np.logspace(x_data_min, x_data_max, 10, base=np.e)
    # X = np.logspace(np.log(np.min(global_x)), np.log(np.max(global_x)), 10, base=np.e)
    Y = np.exp(b) * X**m
    ax.loglog(
        X, Y, "-", color=color_val, alpha=1.0
    )  # , label=r'Sparse: $\mathcal{{O}}(N_{{k}}^{{{:1.3f}}})$'.format(m))

    df_obj = sparse_plot_context.df_to_use
    df_tmp = df_obj.groupby(["system", "basis", "type"]).get_group(
        (system, basis, "supercell_cmplx_scf")
    )
    df_tmp = get_df_by_mp2_accuracy(
        df_tmp,
        threshold,
        sort_key=sparse_plot_context.sort_key,
        max=True if sparse_plot_context.max_min_data == "max" else False,
    )

    sc_x_data = df_tmp["num_spin_orbitals"].values  # * df_tmp['num_kpts'].values
    sc_y_data = df_tmp["total_toffolis_values"]
    sc_m, sc_b = fit_linear_log_log(sc_x_data, sc_y_data)
    color_val = colors[2]
    # ax.loglog(x_data, y_data,
    #               marker='^', mfc=color_val, mec=color_val, linestyle='', markersize=8,
    #               color=color_val, alpha=.5)

    # x_data_min = np.log(np.min(x_data))
    # x_data_max = np.log(np.max(x_data))
    sc_X = np.logspace(x_data_min, x_data_max, 10, base=np.e)
    # X = np.logspace(np.log(np.min(global_x)), np.log(np.max(global_x)), 10, base=np.e)
    sc_Y = np.exp(sc_b) * X**sc_m
    ax.loglog(
        sc_X,
        sc_Y,
        "--",
        color=color_val,
        alpha=1.0,
        label=r"Sparse/Sparse-SC: $\mathcal{{O}}((NN_{{k}})^{{{:1.3f}}})$/$\mathcal{{O}}((NN_{{k}})^{{{:1.3f}}})$".format(
            m, sc_m
        ),
    )

    ##############

    #### DF ####
    df_obj = df_plot_context.df_to_use
    df_tmp = df_obj.groupby(["system", "basis", "type"]).get_group(
        (system, basis, "kpoint")
    )
    df_tmp = get_df_by_mp2_accuracy(
        df_tmp,
        threshold,
        sort_key=df_plot_context.sort_key,
        max=True if df_plot_context.max_min_data == "max" else False,
    )

    print(df_tmp.keys())
    print(
        df_tmp[
            [
                "system",
                "basis",
                "kmesh",
                "num_kpts",
                "delta",
                "num_spin_orbitals",
                "total_toffolis_values",
            ]
        ]
    )
    x_data = df_tmp["num_spin_orbitals"].values * df_tmp["num_kpts"].values
    y_data = df_tmp["total_toffolis_values"].values
    m, b = fit_linear_log_log(x_data, y_data)
    color_val = colors[0]
    ax.loglog(
        x_data,
        y_data,
        marker="s",
        mfc=color_val,
        mec=color_val,
        linestyle="",
        markersize=8,
        color=color_val,
        alpha=0.5,
    )

    x_data_min = np.log(np.min(x_data))
    x_data_max = np.log(np.max(x_data))
    X = np.logspace(x_data_min, x_data_max, 10, base=np.e)
    # X = np.logspace(np.log(np.min(global_x)), np.log(np.max(global_x)), 10, base=np.e)
    Y = np.exp(b) * X**m
    ax.loglog(
        X,
        Y,
        "-",
        color=color_val,
        alpha=1.0,
    )  #  label=r'DF: $\mathcal{{O}}(N_{{k}}^{{{:1.3f}}})$'.format(m))

    df_obj = df_plot_context.df_to_use
    df_tmp = df_obj.groupby(["system", "basis", "type"]).get_group(
        (system, basis, "supercell_cmplx_scf")
    )
    df_tmp = get_df_by_mp2_accuracy(
        df_tmp,
        threshold,
        sort_key=df_plot_context.sort_key,
        max=True if df_plot_context.max_min_data == "max" else False,
    )

    print(df_tmp.keys())
    print(
        df_tmp[
            [
                "system",
                "basis",
                "kmesh",
                "num_kpts",
                "delta",
                "num_spin_orbitals",
                "total_toffolis_values",
            ]
        ]
    )
    sc_x_data = df_tmp["num_spin_orbitals"].values  # * df_tmp['num_kpts'].values
    sc_y_data = df_tmp["total_toffolis_values"].values
    sc_m, sc_b = fit_linear_log_log(sc_x_data, sc_y_data)
    color_val = colors[0]
    # ax.loglog(x_data, y_data,
    #               marker='^', mfc=color_val, mec=color_val, linestyle='', markersize=8,
    #               color=color_val, alpha=.5)

    # x_data_min = np.log(np.min(x_data))
    # x_data_max = np.log(np.max(x_data))
    sc_X = np.logspace(x_data_min, x_data_max, 10, base=np.e)
    # X = np.logspace(np.log(np.min(global_x)), np.log(np.max(global_x)), 10, base=np.e)
    sc_Y = np.exp(sc_b) * X**sc_m
    ax.loglog(
        sc_X,
        sc_Y,
        "--",
        color=color_val,
        alpha=1.0,
        label=r"DF/DF-SC: $\mathcal{{O}}((NN_{{k}})^{{{:1.3f}}})$/$\mathcal{{O}}((NN_{{k}})^{{{:1.3f}}})$".format(
            m, sc_m
        ),
    )
    ##################3

    ####### THC

    df_obj = thc_plot_context.df_to_use
    df_tmp = df_obj.groupby(["system", "basis", "type"]).get_group(
        (system, basis, "kpoint")
    )
    df_tmp = get_df_by_mp2_accuracy(
        df_tmp,
        threshold,
        sort_key=thc_plot_context.sort_key,
        max=True if thc_plot_context.max_min_data == "max" else False,
    )

    print(df_tmp.keys())
    print(
        df_tmp[
            [
                "system",
                "basis",
                "kmesh",
                "num_kpts",
                "delta",
                "num_spin_orbitals",
                "total_toffolis_values",
            ]
        ]
    )
    x_data = df_tmp["num_spin_orbitals"].values * df_tmp["num_kpts"].values
    y_data = df_tmp["total_toffolis_values"].values
    m, b = fit_linear_log_log(x_data, y_data)
    color_val = colors[3]
    ax.loglog(
        x_data,
        y_data,
        marker="v",
        mfc=color_val,
        mec=color_val,
        linestyle="",
        markersize=8,
        color=color_val,
        alpha=0.5,
    )

    x_data_min = np.log(np.min(x_data))
    x_data_max = np.log(np.max(x_data))
    X = np.logspace(x_data_min, x_data_max, 10, base=np.e)
    # X = np.logspace(np.log(np.min(global_x)), np.log(np.max(global_x)), 10, base=np.e)
    Y = np.exp(b) * X**m
    ax.loglog(
        X,
        Y,
        "-",
        color=color_val,
        alpha=1.0,
        label=r"THC: $\mathcal{{O}}((NN_{{k}})^{{{:1.3f}}})$".format(
            m, sc_m
        ),
    )

    # Molecular code Supercell Data
    df_obj = thc_plot_context.df_to_use
    df_tmp = df_obj.groupby(["system", "basis", "type"]).get_group(
        (system, basis, "supercell")
    )
    df_tmp = get_df_by_mp2_accuracy(
        df_tmp,
        threshold,
        sort_key=thc_plot_context.sort_key,
        max=True if thc_plot_context.max_min_data == "max" else False,
    )

    print(df_tmp.keys())
    print(
        df_tmp[
            [
                "system",
                "basis",
                "kmesh",
                "num_kpts",
                "delta",
                "num_spin_orbitals",
                "total_toffolis_values",
            ]
        ],
    )
    sc_x_data = df_tmp["num_spin_orbitals"].values  # * df_tmp['num_kpts'].values
    sc_y_data = df_tmp["total_toffolis_values"].values
    #sc_m, sc_b = fit_linear_log_log(sc_x_data, sc_y_data)
    # ax.loglog(x_data, y_data,
    #               marker='^', mfc=color_val, mec=color_val, linestyle='', markersize=8,
    #               color=color_val, alpha=.5)

    # x_data_min = np.log(np.min(x_data))
    # x_data_max = np.log(np.max(x_data))
    #sc_X = np.logspace(x_data_min, x_data_max, 10, base=np.e)
    # X = np.logspace(np.log(np.min(global_x)), np.log(np.max(global_x)), 10, base=np.e)
    #sc_Y = np.exp(sc_b) * X**sc_m
    # ax.loglog(
    #     sc_X,
    #     sc_Y,
    #     "--",
    #     color=color_val,
    #     alpha=1.0,
    #     # label=r"THC/THC-SC: $\mathcal{{O}}((NN_{{k}})^{{{:1.3f}}})$/$\mathcal{{O}}((NN_{{k}})^{{{:1.3f}}})$".format(
    #     #     m, sc_m
    #     # ),
    # )

    ax.set_ylabel(df_plot_context.y_axis_label[0], fontsize=14)
    ax.set_xlabel(df_plot_context.x_axis_label[0], fontsize=14)
    plt.legend(frameon=False, fontsize=10.5, handlelength=0.75)
    ax.tick_params(which="both", labelsize=14, direction="in")
    plt.gcf().subplots_adjust(bottom=0.15, left=0.125)
    # plt.tight_layout()
    plt.savefig("../diamond_total_toffolis_sparse_sf_df_thc.png", format="PNG", dpi=300)
    plt.savefig("../diamond_total_toffolis_sparse_sf_df_thc.pdf", format="PDF", dpi=300)
    # plt.show()

    ############## logical qubits ###########################
    fig, ax = plt.subplots(nrows=1, ncols=1)

    ### SF ###
    df_obj = sf_plot_context.df_to_use
    df_tmp = df_obj.groupby(["system", "basis", "type"]).get_group(
        (system, basis, "kpoint")
    )
    df_tmp = get_df_by_mp2_accuracy(
        df_tmp,
        threshold,
        sort_key=sf_plot_context.sort_key,
        max=True if sf_plot_context.max_min_data == "max" else False,
    )

    x_data = df_tmp["num_spin_orbitals"].values * df_tmp["kmesh"].values
    y_data = df_tmp["total_logical_qubits"]
    m, b = fit_linear_log_log(x_data, y_data)
    color_val = colors[1]
    ax.loglog(
        x_data,
        y_data,
        marker="^",
        mfc=color_val,
        mec=color_val,
        linestyle="",
        markersize=8,
        color=color_val,
        alpha=0.5,
    )

    x_data_min = np.log(np.min(x_data))
    x_data_max = np.log(np.max(x_data))
    X = np.logspace(x_data_min, x_data_max, 10, base=np.e)
    # X = np.logspace(np.log(np.min(global_x)), np.log(np.max(global_x)), 10, base=np.e)
    Y = np.exp(b) * X**m
    ax.loglog(
        X,
        Y,
        "-",
        color=color_val,
        alpha=1.0,
    )  #  label=r'SF: $\mathcal{{O}}(N_{{k}}^{{{:1.3f}}})$'.format(m))

    df_obj = sf_plot_context.df_to_use
    df_tmp = df_obj.groupby(["system", "basis", "type"]).get_group(
        (system, basis, "supercell_cmplx_scf")
    )
    df_tmp = get_df_by_mp2_accuracy(
        df_tmp,
        threshold,
        sort_key=sf_plot_context.sort_key,
        max=True if sf_plot_context.max_min_data == "max" else False,
    )

    sc_x_data = df_tmp["num_spin_orbitals"].values  # * df_tmp['kmesh'].values
    sc_y_data = df_tmp["total_logical_qubits"]
    sc_m, sc_b = fit_linear_log_log(sc_x_data, sc_y_data)
    color_val = colors[1]
    # ax.loglog(x_data, y_data,
    #           marker='^', mfc=color_val, mec=color_val, linestyle='', markersize=8,
    #           color=color_val, alpha=.5)

    # x_data_min = np.log(np.min(x_data))
    # x_data_max = np.log(np.max(x_data))
    sc_X = np.logspace(x_data_min, x_data_max, 10, base=np.e)
    # X = np.logspace(np.log(np.min(global_x)), np.log(np.max(global_x)), 10, base=np.e)
    sc_Y = np.exp(sc_b) * X**sc_m
    ax.loglog(
        sc_X,
        sc_Y,
        "--",
        color=color_val,
        alpha=1.0,
        label=r"SF/SF-SC: $\mathcal{{O}}((NN_{{k}})^{{{:1.3f}}})$/$\mathcal{{O}}((NN_{{k}})^{{{:1.3f}}})$".format(
            m, sc_m
        ),
    )

    #############

    ### Sparse ####
    df_obj = sparse_plot_context.df_to_use
    df_tmp = df_obj.groupby(["system", "basis", "type"]).get_group(
        (system, basis, "kpoint")
    )
    df_tmp = get_df_by_mp2_accuracy(
        df_tmp,
        threshold,
        sort_key=sparse_plot_context.sort_key,
        max=True if sparse_plot_context.max_min_data == "max" else False,
    )

    x_data = df_tmp["num_spin_orbitals"].values * df_tmp["num_kpts"].values
    y_data = df_tmp["total_logical_qubits"]
    m, b = fit_linear_log_log(x_data, y_data)
    color_val = colors[2]
    ax.loglog(
        x_data,
        y_data,
        marker="o",
        mfc=color_val,
        mec=color_val,
        linestyle="",
        markersize=8,
        color=color_val,
        alpha=0.5,
    )

    x_data_min = np.log(np.min(x_data))
    x_data_max = np.log(np.max(x_data))
    X = np.logspace(x_data_min, x_data_max, 10, base=np.e)
    # X = np.logspace(np.log(np.min(global_x)), np.log(np.max(global_x)), 10, base=np.e)
    Y = np.exp(b) * X**m
    ax.loglog(
        X, Y, "-", color=color_val, alpha=1.0
    )  # , label=r'Sparse: $\mathcal{{O}}(N_{{k}}^{{{:1.3f}}})$'.format(m))

    df_obj = sparse_plot_context.df_to_use
    df_tmp = df_obj.groupby(["system", "basis", "type"]).get_group(
        (system, basis, "supercell_cmplx_scf")
    )
    df_tmp = get_df_by_mp2_accuracy(
        df_tmp,
        threshold,
        sort_key=sparse_plot_context.sort_key,
        max=True if sparse_plot_context.max_min_data == "max" else False,
    )

    sc_x_data = df_tmp["num_spin_orbitals"].values  # * df_tmp['num_kpts'].values
    sc_y_data = df_tmp["total_logical_qubits"]
    sc_m, sc_b = fit_linear_log_log(sc_x_data, sc_y_data)
    color_val = colors[2]
    # ax.loglog(x_data, y_data,
    #               marker='^', mfc=color_val, mec=color_val, linestyle='', markersize=8,
    #               color=color_val, alpha=.5)

    # x_data_min = np.log(np.min(x_data))
    # x_data_max = np.log(np.max(x_data))
    sc_X = np.logspace(x_data_min, x_data_max, 10, base=np.e)
    # X = np.logspace(np.log(np.min(global_x)), np.log(np.max(global_x)), 10, base=np.e)
    sc_Y = np.exp(sc_b) * X**sc_m
    ax.loglog(
        sc_X,
        sc_Y,
        "--",
        color=color_val,
        alpha=1.0,
        label=r"Sparse/Sparse-SC: $\mathcal{{O}}((NN_{{k}})^{{{:1.3f}}})$/$\mathcal{{O}}((NN_{{k}})^{{{:1.3f}}})$".format(
            m, sc_m
        ),
    )

    ##############

    #### DF ####
    df_obj = df_plot_context.df_to_use
    df_tmp = df_obj.groupby(["system", "basis", "type"]).get_group(
        (system, basis, "kpoint")
    )
    df_tmp = get_df_by_mp2_accuracy(
        df_tmp,
        threshold,
        sort_key=df_plot_context.sort_key,
        max=True if df_plot_context.max_min_data == "max" else False,
    )

    print(df_tmp.keys())
    print(
        df_tmp[
            [
                "system",
                "basis",
                "kmesh",
                "num_kpts",
                "delta",
                "num_spin_orbitals",
                "total_toffolis_values",
            ]
        ]
    )
    x_data = df_tmp["num_spin_orbitals"].values * df_tmp["num_kpts"].values
    y_data = df_tmp["total_logical_qubits"].values
    m, b = fit_linear_log_log(x_data, y_data)
    color_val = colors[0]
    ax.loglog(
        x_data,
        y_data,
        marker="s",
        mfc=color_val,
        mec=color_val,
        linestyle="",
        markersize=8,
        color=color_val,
        alpha=0.5,
    )

    x_data_min = np.log(np.min(x_data))
    x_data_max = np.log(np.max(x_data))
    X = np.logspace(x_data_min, x_data_max, 10, base=np.e)
    # X = np.logspace(np.log(np.min(global_x)), np.log(np.max(global_x)), 10, base=np.e)
    Y = np.exp(b) * X**m
    ax.loglog(
        X,
        Y,
        "-",
        color=color_val,
        alpha=1.0,
    )  #  label=r'DF: $\mathcal{{O}}(N_{{k}}^{{{:1.3f}}})$'.format(m))

    df_obj = df_plot_context.df_to_use
    df_tmp = df_obj.groupby(["system", "basis", "type"]).get_group(
        (system, basis, "supercell_cmplx_scf")
    )
    df_tmp = get_df_by_mp2_accuracy(
        df_tmp,
        threshold,
        sort_key=df_plot_context.sort_key,
        max=True if df_plot_context.max_min_data == "max" else False,
    )

    print(df_tmp.keys())
    print(
        df_tmp[
            [
                "system",
                "basis",
                "kmesh",
                "num_kpts",
                "delta",
                "num_spin_orbitals",
                "total_toffolis_values",
            ]
        ]
    )
    sc_x_data = df_tmp["num_spin_orbitals"].values  # * df_tmp['num_kpts'].values
    sc_y_data = df_tmp["total_logical_qubits"].values
    sc_m, sc_b = fit_linear_log_log(sc_x_data, sc_y_data)
    color_val = colors[0]
    # ax.loglog(x_data, y_data,
    #               marker='^', mfc=color_val, mec=color_val, linestyle='', markersize=8,
    #               color=color_val, alpha=.5)

    # x_data_min = np.log(np.min(x_data))
    # x_data_max = np.log(np.max(x_data))
    sc_X = np.logspace(x_data_min, x_data_max, 10, base=np.e)
    # X = np.logspace(np.log(np.min(global_x)), np.log(np.max(global_x)), 10, base=np.e)
    sc_Y = np.exp(sc_b) * X**sc_m
    ax.loglog(
        sc_X,
        sc_Y,
        "--",
        color=color_val,
        alpha=1.0,
        label=r"DF/DF-SC: $\mathcal{{O}}((NN_{{k}})^{{{:1.3f}}})$/$\mathcal{{O}}((NN_{{k}})^{{{:1.3f}}})$".format(
            m, sc_m
        ),
    )
    ##################3

    ####### THC
    df_obj = thc_plot_context.df_to_use
    df_tmp = df_obj.groupby(["system", "basis", "type"]).get_group(
        (system, basis, "kpoint")
    )
    df_tmp = get_df_by_mp2_accuracy(
        df_tmp,
        threshold,
        sort_key=thc_plot_context.sort_key,
        max=True if thc_plot_context.max_min_data == "max" else False,
    )

    print(df_tmp.keys())
    print(
        df_tmp[
            [
                "system",
                "basis",
                "kmesh",
                "num_kpts",
                "delta",
                "num_spin_orbitals",
                "total_toffolis_values",
            ]
        ]
    )
    x_data = df_tmp["num_spin_orbitals"].values * df_tmp["num_kpts"].values
    y_data = df_tmp["total_logical_qubits"].values
    m, b = fit_linear_log_log(x_data, y_data)
    color_val = colors[3]
    ax.loglog(
        x_data,
        y_data,
        marker="v",
        mfc=color_val,
        mec=color_val,
        linestyle="",
        markersize=8,
        color=color_val,
        alpha=0.5,
    )

    x_data_min = np.log(np.min(x_data))
    x_data_max = np.log(np.max(x_data))
    X = np.logspace(x_data_min, x_data_max, 10, base=np.e)
    # X = np.logspace(np.log(np.min(global_x)), np.log(np.max(global_x)), 10, base=np.e)
    Y = np.exp(b) * X**m
    ax.loglog(
        X,
        Y,
        "-",
        color=color_val,
        alpha=1.0,
        label=r"THC: $\mathcal{{O}}((NN_{{k}})^{{{:1.3f}}})$".format(
            m
        ),
    )
    # Molecular code Supercell Data
    df_obj = thc_plot_context.df_to_use
    df_tmp = df_obj.groupby(["system", "basis", "type"]).get_group(
        (system, basis, "supercell")
    )
    df_tmp = get_df_by_mp2_accuracy(
        df_tmp,
        threshold,
        sort_key=thc_plot_context.sort_key,
        max=True if thc_plot_context.max_min_data == "max" else False,
    )

    print(df_tmp.keys())
    print(
        df_tmp[
            [
                "system",
                "basis",
                "kmesh",
                "num_kpts",
                "delta",
                "num_spin_orbitals",
                "total_toffolis_values",
            ]
        ],
    )
    sc_x_data = df_tmp["num_spin_orbitals"].values  # * df_tmp['num_kpts'].values
    sc_y_data = df_tmp["total_logical_qubits"].values
    #sc_m, sc_b = fit_linear_log_log(sc_x_data, sc_y_data)
    # ax.loglog(x_data, y_data,
    #               marker='^', mfc=color_val, mec=color_val, linestyle='', markersize=8,
    #               color=color_val, alpha=.5)

    # x_data_min = np.log(np.min(x_data))
    # x_data_max = np.log(np.max(x_data))
    #sc_X = np.logspace(x_data_min, x_data_max, 10, base=np.e)
    # X = np.logspace(np.log(np.min(global_x)), np.log(np.max(global_x)), 10, base=np.e)
    #sc_Y = np.exp(sc_b) * X**sc_m
    # ax.loglog(
    #     sc_X,
    #     sc_Y,
    #     "--",
    #     color=color_val,
    #     alpha=1.0,
    #     label=r"THC/THC-SC: $\mathcal{{O}}((NN_{{k}})^{{{:1.3f}}})$/$\mathcal{{O}}((NN_{{k}})^{{{:1.3f}}})$".format(
    #         m, sc_m
    #     ),
    # )

    ax.set_ylabel("Num. Qubits", fontsize=14)
    ax.set_xlabel(df_plot_context.x_axis_label[0], fontsize=14)
    plt.legend(frameon=False, fontsize=10.5, handlelength=0.75)
    ax.tick_params(which="both", labelsize=14, direction="in")
    plt.gcf().subplots_adjust(bottom=0.15, left=0.125)
    # plt.tight_layout()
    plt.savefig(
        "../diamond_total_logical_qubits_sparse_sf_df_thc.png", format="PNG", dpi=300
    )
    plt.savefig(
        "../diamond_total_logical_qubits_sparse_sf_df_thc.pdf", format="PDF", dpi=300
    )
    # plt.show()


==> figures/plot_diamond_extrap/plot_resources_orig.py <==
from typing import List
import itertools
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
import scipy
import scipy.optimize
plt.rcParams['font.family'] = 'sans-serif'
plt.rcParams['font.sans-serif'] = 'Arial'
colors = ['#4285F4', '#EA4335', '#FBBC04', '#34A853']

#    ax.tick_params(which='both', labelsize=14, direction='in')
#    ax.set_xlabel("Reaction Coordinate", fontsize=14)
#    ax.set_ylabel(r"Total Energy [Hartree]", fontsize=14)
#    # ax.set_ylim([1.0E-6, 1.E0])
#    ax.legend(loc='upper right', fontsize=14,ncol=2, frameon=False)
#    # plt.tight_layout()
#    plt.gcf().subplots_adjust(bottom=0.15, left=0.2)
#    plt.savefig("barrier_figure.png", format="PNG")
def linear(x, a, c):
    return a * x + c


def fit_linear_log_log(x, y, last_n_points=None):
    if last_n_points is None:
        last_n_points = len(x)
    if last_n_points > len(x):
        return None
    log_x = np.log(x[-last_n_points:])
    log_y = np.log(y[-last_n_points:])
    try:
        popt, pcov = scipy.optimize.curve_fit(linear, log_x, log_y)
        return popt
    except np.linalg.LinAlgError:
        return None

def get_df_by_mp2_accuracy(df1sc, threshold, sort_key='L', max=False):
    """This would be used for supercell"""
    df1sc = df1sc[df1sc['delta'] < threshold]
    kvals = np.unique(df1sc['kmesh'].values)
    row_idx = []
    for kk in kvals:
        print(df1sc[df1sc['kmesh'] == kk]['naux'])
        if max:
            idx_val = df1sc[df1sc['kmesh'] == kk][sort_key].idxmax()
            row_idx.append(df1sc[df1sc['kmesh'] == kk][sort_key].idxmax())
        else:
            idx_val = df1sc[df1sc['kmesh'] == kk][sort_key].idxmin()
            row_idx.append(df1sc[df1sc['kmesh'] == kk][sort_key].idxmin())
    df1sc = df1sc.loc[row_idx]
    return df1sc

def get_data_kpoint(x_extraction_string: str, 
                    y_extraction_string: str, 
                    df_obj: pd.DataFrame, 
                    systems: List[str], 
                    basis: List[str], 
                    types: List[str], 
                    thresholds: List[float], 
                    n_orb_exp: float,
                    color_val: str, 
                    ax=None, 
                    ylabel=None,
                    xlabel=None,
                    max_min_data='min',
                    sort_key='L',
                    x_offset = 0
                    ):
    """
    Plot Toffoli per step for k-point system

    """
    dataframes = []
    # extract the correct dataframes
    #  Example, df1 = df_obj.groupby(["system", "basis", "type", 'naux']).get_group(('H', 'gth-szv', 'kpoint', 10))
    for syst, bas, typ in zip(systems, basis, types):
        df = df_obj.groupby(["system", "basis", "type"]).get_group((syst, bas, typ))
        if max_min_data == 'min':
            df = get_df_by_mp2_accuracy(df, thresholds, sort_key=sort_key, max=False)
        elif max_min_data == 'max':
            df = get_df_by_mp2_accuracy(df, thresholds, sort_key=sort_key, max=True)
        else:
            raise ValueError("max_min_data value is not correct. either min max. we got {}".format(max_min_data))
        dataframes.append(df)
        # print(df)

    if y_extraction_string == 'lambda_tot':
        n_orb_exp = 0

    if ax is None:
        fig, ax = plt.subplots(nrows=1, ncols=1)

    global_x = np.array((),)
    global_y = np.array((),)
    for dfoidx, dfo in enumerate(dataframes):
        if y_extraction_string == 'lambda_tot':
            x_data = dfo[x_extraction_string].values.flatten() * dfo['num_spin_orbitals'].values.flatten()
        else:
            x_data = dfo[x_extraction_string].values.flatten()

        y_data = dfo[y_extraction_string].values.flatten() / dfo['num_spin_orbitals'].values.flatten()**n_orb_exp
        global_x = np.hstack([global_x, x_data])
        global_y = np.hstack([global_y, y_data])
        m, b = fit_linear_log_log(x_data, y_data)
        ax.loglog(x_data * (1 + x_offset), y_data, 
                  marker='o', mfc=color_val, mec=color_val,  linestyle='',
                  color=color_val, alpha=0.5)# , label='{}-{} slope = {:3.4f}'.format(systems[dfoidx], basis[dfoidx]))

    global_m, global_b = fit_linear_log_log(global_x, global_y)
    X = np.logspace(np.log(np.min(global_x)), np.log(np.max(global_x)), 10, base=np.e)
    Y = np.exp(global_b) * X**global_m
    print("Total Data for k-point ", len(global_x))
    ax.loglog(X, Y, 'k-', alpha=1., label=r'UC: $\mathcal{{O}}(N_{{k}}^{{{:1.3f}}})$'.format(global_m))# , global_b))

    # Y = np.exp(global_b) * X**1.5
    # print("Total Data for k-point ", len(global_x))
    # ax.loglog(X, Y, 'b-', alpha=1.,) #  label=r'UC: $\mathcal{{O}}(N_{{k}}^{{{:1.3f}}})$'.format(global_m))# , global_b))



    ax.tick_params(which='both', labelsize=14, direction='in')
    ax.set_ylabel(ylabel, fontsize=14)
    ax.set_xlabel(xlabel, fontsize=14)
    # ax.set_title("Slopes Should be $N_{k}^{:3.3f}$".format(), fontsize=14)
    # plt.legend(frameon=False)
    # plt.gcf().subplots_adjust(bottom=0.15, left=0.2)

    # plt.savefig(".png", format="PNG", dpi=300)
    # plt.savefig(".pdf", format="PDF", dpi=300)
    # plt.show()
    return ax

def get_data_supercell(x_extraction_string: str, 
                       y_extraction_string: str, 
                       df_obj: pd.DataFrame, 
                       systems: List[str], 
                       basis: List[str], 
                       types: List[str], 
                       thresholds: List[float], 
                       n_orb_exp: float,
                       color_val: str, 
                       ax=None, 
                       ylabel=None,
                       xlabel=None,
                       global_x_min=None,
                       global_x_max=None,
                       sort_key='L',
                       max_min_data='min'
                       ):
    """
    Plot Toffoli per step for k-point system

    :param max_min_data: get the maximum or minium ovalue on the expansion parameter
    """
    dataframes = []
    # extract the correct dataframes
    #  Example, df1 = df_obj.groupby(["system", "basis", "type", 'naux']).get_group(('H', 'gth-szv', 'kpoint', 10))
    for syst, bas, typ in zip(systems, basis, types):
        df = df_obj.groupby(["system", "basis", "type"]).get_group((syst, bas, typ))
        if max_min_data == 'min':
            df = get_df_by_mp2_accuracy(df, thresholds, sort_key=sort_key, max=False)
        elif max_min_data == 'max':
            df = get_df_by_mp2_accuracy(df, thresholds, sort_key=sort_key, max=True)
        else:
            raise ValueError("max_min_data value is not correct. either min max. we got {}".format(max_min_data))

        dataframes.append(df)
        # print(df)

    if ax is None:
        fig, ax = plt.subplots(nrows=1, ncols=1)

    global_x = np.array((),)
    global_y = np.array((),)
    for dfoidx, dfo in enumerate(dataframes):
        if y_extraction_string == 'lambda_tot':
            x_data = dfo['num_spin_orbitals'].values
        else:
            x_data = dfo[x_extraction_string].values.flatten()
        if y_extraction_string == 'lambda_tot':
            y_data = dfo[y_extraction_string].values
        else:
            y_data = dfo[y_extraction_string].values / (dfo['num_spin_orbitals'].values / dfo['kmesh'].values)**n_orb_exp
        global_x = np.hstack([global_x, x_data])
        global_y = np.hstack([global_y, y_data])
        if len(x_data) > 1:
            print(len(x_data), len(y_data))
            m, b = fit_linear_log_log(x_data, y_data)
        ax.loglog(x_data, y_data, 
                  marker='^', mfc=color_val, mec=color_val, linestyle='', markersize=8,
                  color=color_val, alpha=.5)# , label='{}-{} slope = {:3.4f}'.format(systems[dfoidx], basis[dfoidx]))

    global_m, global_b = fit_linear_log_log(global_x, global_y)
    if global_x_max is None:
        global_x_max = np.log(np.max(global_x))
    if global_x_min is None:
        global_x_min = np.log(np.min(global_x))
    X = np.logspace(global_x_min, global_x_max, 10, base=np.e)
    # X = np.logspace(np.log(np.min(global_x)), np.log(np.max(global_x)), 10, base=np.e)
    Y = np.exp(global_b) * X**global_m
    ax.loglog(X, Y, 'k--', alpha=1., label=r'SC: $\mathcal{{O}}(N_{{k}}^{{{:1.3f}}})$'.format(global_m))
    ax.tick_params(which='both', labelsize=14, direction='in')
    ax.set_ylabel(ylabel, fontsize=14)
    ax.set_xlabel(xlabel, fontsize=14)
    # ax.set_title("Slopes Should be $N_{k}^{:3.3f}$".format(), fontsize=14)
    # plt.legend(frameon=False)
    # plt.gcf().subplots_adjust(bottom=0.15, left=0.2)

    # # plt.savefig(".png", format="PNG", dpi=300)
    # # plt.savefig(".pdf", format="PDF", dpi=300)
    # plt.show()
    return ax




if __name__ == "__main__":
    sf_df = pd.read_csv('Resources_ncr_resource_estimates_sf_resource_estimates_with_mp2_doing_scaled_lambda_and_emp2.csv').sort_values('kmesh') 
    df_df = pd.read_csv('Resources_ncr_resource_estimates_df_resource_estimates_with_mp2_scaled_lambda.csv').sort_values('kmesh') 
    sparse_df = pd.read_csv('Resources_ncr_resource_estimates_sparse_resource_estimates_with_mp2_scaled_lambda.csv').sort_values('kmesh') 
    # sparse_df = pd.read_csv('Resources_sparse_no_scf_resource_estimates_sparse_resource_estimates_with_mp2.csv').sort_values('kmesh') 
    # print(sf_df.keys())
    systems = list(
                  set( 
                      list(sparse_df['system'].values) + 
                      list(sf_df['system'].values) +
                      list(df_df['system'].values)
                     )
                )
    systems = sorted(list(set(sorted(systems))))
    # systems = ['LiCl']
    # print(len(systems)) # 7 
    # 1 basis sets
    # 9 kmeshes
    # 1 basis set
    # 6 kmeshes
     
    basis_sets = list(
                  set( 
                      list(sparse_df['basis'].values) + 
                      list(sf_df['basis'].values) +
                      list(df_df['basis'].values)
                     )
                )
    basis_sets = sorted(basis_sets)
    # print(basis_sets)
    calc_types = list(
                  set( 
                      list(sparse_df['type'].values) + 
                      list(sf_df['type'].values) +
                      list(df_df['type'].values)
                     )
                )
    calc_types = sorted(calc_types)

    all_systems = list(itertools.product(systems, basis_sets))
    all_sys_vals = [xx[0] for xx in all_systems]
    all_sys_basis = [xx[1] for xx in all_systems]

    # df = sparse_df.groupby(["system", "basis", "type", 'naux']).get_group(('Si', 'cc-pvdz', 'kpoint', 1.0E-3))

    # df = sparse_df.groupby(["system", "basis", "type"]).get_group(('C', 'cc-pvdz', 'kpoint'))

    df_to_use = sparse_df
    save_root_name = 'sparse'
    n_orb_exp = 2
    max_min_data = 'max'
    sort_key = 'naux'
    y_val_to_plot = ['total_logical_qubits', 'toffolis_per_step', 'lambda_tot', 'num_sym_unique']
    y_axis_label = ['Num. Logical Qubits / $N^{2}$',
                     'Toffolis / SELECT + PREPARE + PREPARE$^{-1}$ / $N^{2}$',
                     '$\lambda/N_k$', 'NNZ']
    # y_val_to_plot = ['num_sym_unique']
    # y_axis_label = ['NNZ']
    x_axis_label = ['$N_{k}$', '$N_{k}$', '$N_{k}N$', '$N_{k}N$',]
    global_x_max = [np.log(27), np.log(27), None, None]
                     
    # df_to_use = sf_df
    # save_root_name = 'sf'
    # n_orb_exp = 3/2
    # max_min_data = 'min'
    # sort_key = 'naux'
    # y_val_to_plot = ['total_logical_qubits', 'toffolis_per_step', 'lambda_tot']
    # y_axis_label = ['Num. Logical Qubits / $N^{3/2}$',
                    # 'Toffolis / SELECT + PREPARE + PREPARE$^{-1}$ / $N^{3/2}$',
                    # '$\lambda$']
    # x_axis_label = ['$N_{k}$', '$N_{k}$', '$N_{k}N$']
    # global_x_max = [np.log(27), np.log(27), None]

    # df_to_use = df_df
    # save_root_name = 'df'
    # n_orb_exp = 1.5
    # max_min_data = 'min'
    # sort_key = 'Lxi'
    # y_val_to_plot = ['total_logical_qubits', 'toffolis_per_step', 'lambda_tot']
    # y_axis_label = ['Num. Logical Qubits / $N^{1.5}$',
    #                 'Toffolis / SELECT + PREPARE + PREPARE$^{-1}$ / $N^{1.5}$',
    #                 '$\lambda$']
    # x_axis_label = ['$N_{k}$', '$N_{k}$', '$N_{k}N$']
    # global_x_max = [np.log(27), np.log(27), None]

    for yval, ylabel, xlabel, gxmax in zip(y_val_to_plot, y_axis_label, x_axis_label, global_x_max):
        fig, ax = plt.subplots(nrows=1, ncols=1)
        get_data_supercell(
                           x_extraction_string='kmesh', 
                           y_extraction_string=yval,
                           df_obj=df_to_use,
                           systems=all_sys_vals,
                           basis=all_sys_basis,
                           types=['supercell_cmplx_scf'] * len(all_sys_vals),
                           thresholds=1.0E-4,
                           n_orb_exp=n_orb_exp,
                           color_val=colors[0],
                           ylabel=ylabel,
                           xlabel=xlabel,
                           ax=ax,
                           global_x_max=gxmax,
                           max_min_data=max_min_data,
                           sort_key=sort_key
        )
        get_data_kpoint(x_extraction_string='kmesh', 
                        y_extraction_string=yval,
                        df_obj=df_to_use,
                        systems=all_sys_vals,
                        basis=all_sys_basis,
                        types=['kpoint'] * len(all_sys_vals),
                        thresholds=1.0E-4,
                        n_orb_exp=n_orb_exp,
                        color_val=colors[1],
                        ylabel=ylabel,
                        xlabel=xlabel,
                        ax=ax,
                        max_min_data=max_min_data,
                        sort_key=sort_key,
                        x_offset=0.05
                        )

        plt.legend(frameon=False, fontsize=14)
        plt.gcf().subplots_adjust(bottom=0.15, left=0.2)
        plt.savefig("../{}_sc_vs_uc_kmesh_{}.png".format(save_root_name, yval), format='PNG')
        plt.savefig("../{}_sc_vs_uc_kmesh_{}.pdf".format(save_root_name, yval), format='PDF', dpi=300)
        #plt.show()


    # get_data_kpoint(x_extraction_string='kmesh', 
    #                 y_extraction_string='toffolis_per_step',
    #                 df_obj=sf_df,
    #                 systems=all_sys_vals,
    #                 basis=all_sys_basis,
    #                 types=['kpoint'] * len(all_sys_vals),
    #                 thresholds=1.0E-4,
    #                 n_orb_exp=3/2.,
    #                 color_val=colors[0],
    #                 ylabel="Toffolis / SELECT + PREPARE + PREPARE$^{-1}$ / $N^{3/2}$")





==> figures/plot_diamond_extrap/update_resources.py <==
from functools import reduce
import numpy as np
import pandas as pd
import math

from kpoint_eri.resource_estimates.sparse.compute_sparse_resources import (
    cost_sparse,
)

from kpoint_eri.resource_estimates.sf.compute_sf_resources import kpoint_single_factorization_costs

from kpoint_eri.resource_estimates.df.compute_df_resources import (
    compute_cost as kpoint_df_costs,
)

kmeshes = [
    [1, 1, 1],
    [1, 1, 2],
    [2, 1, 1],
    [1, 2, 2],
    [1, 2, 3],
    [3, 1, 1],
    [2, 2, 2],
    [2, 2, 3],
    [2, 3, 3],
    [3, 3, 3],
    [3, 3, 1],
    [3, 3, 4],
    [3, 4, 4],
    [4, 4, 4],
]
kmesh_map = {np.prod(km): km for km in kmeshes}

def update_sparse():
    df = pd.read_csv("Resources_ncr_resource_estimates_sparse_resource_estimates_with_mp2_new.csv", index_col=0)

    new_lambdas = []
    new_costs = []
    new_emp2 = []
    new_delta_mp2 = []
    for index, row in df.iterrows(): 
        num_spin_orbs = row["num_spin_orbitals"]
        simulation_cell_size = row["kmesh"]
        if "supercell_cmplx_scf" in row["type"]:
            # using num_kpts as argument to costing function, simulation_cell_size the represents the Nkx*Nky*Nkz simulation cell size.
            num_kpts = 1 
            # Divide by simulation cell size to obtain mp2 energy / mp2 error per cell
            emp2_cell = row["emp2"] / simulation_cell_size
            delta_cell = row["delta"] / simulation_cell_size
            new_emp2.append(emp2_cell)
            new_delta_mp2.append(delta_cell)
        else:
            num_kpts = row["kmesh"]
            # UC data is already per cell 
            new_emp2.append(row["emp2"])
            new_delta_mp2.append(row["delta"])
        lambda_tot = row["lambda_tot"]
        lambda_one_body = row["lambda_one_body"]
        lambda_two_body = row["lambda_two_body"]
        # scaling lambda by Nk to obtain intensive resources (Energy per cell / FU quantity) 
        lambda_tot_nk = lambda_tot / simulation_cell_size 
        lambda_one_nk = lambda_one_body / simulation_cell_size 
        lambda_two_nk = lambda_two_body / simulation_cell_size 
        num_nnz = row["num_sym_unique"]
        dE_for_qpe = row["dE"]
        chi = row["chi"]
        kmesh = kmesh_map[num_kpts]
        sparse_res_cost = cost_sparse(
                n=num_spin_orbs, lam=lambda_tot_nk, d=num_nnz, dE=dE_for_qpe, chi=chi, stps=20_000, Nkx=kmesh[0], Nky=kmesh[1], Nkz=kmesh[2],
        )
        sparse_res_cost = cost_sparse(
                n=num_spin_orbs, lam=lambda_tot_nk, d=num_nnz, dE=dE_for_qpe, chi=chi, stps=sparse_res_cost[0], Nkx=kmesh[0], Nky=kmesh[1], Nkz=kmesh[2],
        )
        # sparse_res_cost = cost_sparse(
        #         n=num_spin_orbs, Nk=num_kpts, lam=lambda_tot_nk, d=num_nnz, dE=dE_for_qpe, chi=chi, stps=20_000,
        # )
        # sparse_res_cost = cost_sparse(
        #         n=num_spin_orbs, Nk=num_kpts, lam=lambda_tot_nk, d=num_nnz, dE=dE_for_qpe, chi=chi, stps=sparse_res_cost[0],
        # )
        iters = lambda_tot * np.pi / (dE_for_qpe * 2) 
        #print(num_kpts, num_spin_orbs, row["naux"], lambda_tot_nk, num_nnz, dE_for_qpe, chi, sparse_res_cost[0]-row["toffolis_per_step"], sparse_res_cost[1]-row["total_toffolis_values"]/simulation_cell_size, iters/simulation_cell_size, math.ceil(iters/simulation_cell_size))
        new_lambdas.append((lambda_tot_nk, lambda_one_nk, lambda_two_nk))
        new_costs.append(sparse_res_cost)

    lambda_tot, lambda_one, lambda_two = zip(*new_lambdas) 
    step_cost, total_cost, ancilla_cost = zip(*new_costs)
    df["lambda_tot"] = lambda_tot
    df["lambda_one_body"] = lambda_one
    df["lambda_two_body"] = lambda_two
    df["toffolis_per_step"] = step_cost
    df["total_toffolis_values"] = total_cost
    df["total_logical_qubits"] = ancilla_cost 
    df["emp2"] = new_emp2 
    df["delta"] = new_delta_mp2
    df.to_csv("Resources_ncr_resource_estimates_sparse_resource_estimates_with_mp2_scaled_lambda.csv", index=False)
    df_test = pd.read_csv("Resources_ncr_resource_estimates_sparse_resource_estimates_with_mp2_scaled_lambda.csv")
    df_ref = pd.read_csv("Resources_ncr_resource_estimates_sparse_resource_estimates_with_mp2_new.csv")
    # Check k-point MP2 energy has not changed
    kp_test = df_test.groupby("type").get_group("kpoint")
    kp_ref = df_ref.groupby("type").get_group("kpoint")
    assert np.allclose(kp_test.emp2.values, kp_ref.emp2.values)
    assert np.allclose(kp_test.delta.values, kp_ref.delta.values)
    assert np.allclose(kp_test.lambda_tot.values*kp_test.num_kpts, kp_ref.lambda_tot.values)
    assert np.allclose(kp_test.toffolis_per_step.values, kp_ref.toffolis_per_step.values)
    assert np.allclose(kp_test.total_toffolis_values.values*kp_test.num_kpts, kp_ref.total_toffolis_values.values)
    # # check lambda is scaled
    # assert np.allclose(kp_test.lambda_tot.values*kp_test.kmesh, kp_ref.lambda_tot.values)
    # # Check supercell MP2 energy is just 1/Nk original
    kp_test = df_test.groupby("type").get_group("supercell_cmplx_scf")
    kp_ref = df_ref.groupby("type").get_group("supercell_cmplx_scf")
    assert np.allclose(kp_test.emp2.values*kp_test.kmesh.values, kp_ref.emp2.values)
    assert np.allclose(kp_test.delta.values*kp_test.kmesh.values, kp_ref.delta.values)
    # # Check lambda is just scaled by Nk 
    assert np.allclose(kp_test.lambda_tot.values*kp_test.kmesh.values, kp_ref.lambda_tot.values)
    assert np.allclose(kp_test.toffolis_per_step.values, kp_ref.toffolis_per_step.values)
    # Some issues with ceil before and after dividing by nk and large numbers
    #assert np.allclose(kp_test.total_toffolis_values.values*kp_test.kmesh.values, kp_ref.total_toffolis_values.values)

def update_sf():
    df = pd.read_csv("Resources_ncr_resource_estimates_sf_resource_estimates_with_mp2_orig.csv", index_col=0)

    new_lambdas = []
    new_costs = []
    new_emp2 = []
    new_delta_mp2 = []
    for index, row in df.iterrows(): 
        num_spin_orbs = row["num_spin_orbitals"]
        simulation_cell_size = row["kmesh"]
        if "supercell_cmplx_scf" in row["type"]:
            num_kpts = 1 
        #     # Divide by simulation cell size to obtain mp2 energy / mp2 error per cell
            emp2_cell = row["emp2"] #/ simulation_cell_size
            delta_cell = row["delta"] #/ simulation_cell_size
            new_emp2.append(emp2_cell)
            new_delta_mp2.append(delta_cell)
        else:
            num_kpts = row["kmesh"]
        #     # UC data is already per cell 
            new_emp2.append(row["emp2"])
            new_delta_mp2.append(row["delta"])
        lambda_tot = row["lambda_tot"]
        lambda_one_body = row["lambda_one_body"]
        lambda_two_body = row["lambda_two_body"]
        lambda_tot_nk = lambda_tot / simulation_cell_size 
        lambda_one_nk = lambda_one_body / simulation_cell_size 
        lambda_two_nk = lambda_two_body / simulation_cell_size 
        dE_for_qpe = row["dE"]
        chi = row["chi"]
        L = row["L"]
        kmesh = kmesh_map[num_kpts]
        #print(row["type"], kmesh)
        sf_res_cost = kpoint_single_factorization_costs(
                n=num_spin_orbs, lam=lambda_tot_nk, M=L, dE=dE_for_qpe, chi=chi, stps=20_000, Nkx=kmesh[0], Nky=kmesh[1], Nkz=kmesh[2],
        )
        sf_res_cost = kpoint_single_factorization_costs(
                n=num_spin_orbs, lam=lambda_tot_nk, M=L, dE=dE_for_qpe, chi=chi, stps=sf_res_cost[0], Nkx=kmesh[0], Nky=kmesh[1], Nkz=kmesh[2],
        )
        # sf_res_cost = kpoint_single_factorization_costs(
        #         n=num_spin_orbs, lam=lambda_tot_nk, M=L, Nk=num_kpts, dE=dE_for_qpe, chi=chi, stps=20_000, 
        # )
        # sf_res_cost = kpoint_single_factorization_costs(
        #         n=num_spin_orbs, lam=lambda_tot_nk, M=L, Nk=num_kpts, dE=dE_for_qpe, chi=chi, stps=sf_res_cost[0],
        # )
        new_lambdas.append((lambda_tot_nk, lambda_one_nk, lambda_two_nk))
        new_costs.append(sf_res_cost)

    lambda_tot, lambda_one, lambda_two = zip(*new_lambdas) 
    step_cost, total_cost, ancilla_cost = zip(*new_costs)
    df["lambda_tot"] = lambda_tot
    df["lambda_one_body"] = lambda_one
    df["lambda_two_body"] = lambda_two
    df["toffolis_per_step"] = step_cost
    df["total_toffolis_values"] = total_cost
    df["total_logical_qubits"] = ancilla_cost 
    df["emp2"] = new_emp2 
    df["delta"] = new_delta_mp2
    df.to_csv("Resources_ncr_resource_estimates_sf_resource_estimates_with_mp2_doing_scaled_lambda_and_emp2.csv", index=False)
    df_test = pd.read_csv("Resources_ncr_resource_estimates_sf_resource_estimates_with_mp2_doing_scaled_lambda_and_emp2.csv")
    df_ref = pd.read_csv("Resources_ncr_resource_estimates_sf_resource_estimates_with_mp2.csv")
    # Check k-point MP2 energy has not changed
    kp_test = df_test.groupby("type").get_group("kpoint")
    kp_ref = df_ref.groupby("type").get_group("kpoint")
    assert np.allclose(kp_test.emp2.values, kp_ref.emp2.values)
    assert np.allclose(kp_test.delta.values, kp_ref.delta.values)
    assert not np.allclose(kp_test.lambda_tot.values, kp_ref.lambda_tot.values)
    #assert np.allclose(kp_test.toffolis_per_step.values, kp_ref.toffolis_per_step.values)
    # check lambda is scaled
    # assert np.allclose(kp_test.lambda_tot.values*kp_test.kmesh, kp_ref.lambda_tot.values)
    # # Check supercell MP2 energy is just 1/Nk original
    # kp_test = df_test.groupby("type").get_group("supercell_cmplx_scf")
    # kp_ref = df_ref.groupby("type").get_group("supercell_cmplx_scf")
    # assert np.allclose(kp_test.emp2.values*kp_test.kmesh.values, kp_ref.emp2.values)
    # assert np.allclose(kp_test.delta.values*kp_test.kmesh.values, kp_ref.delta.values)
    # # check lambda is scaled
    # assert np.allclose(kp_test.lambda_tot.values*kp_test.kmesh.values, kp_ref.lambda_tot.values)

def update_df():
    df = pd.read_csv("Resources_ncr_resource_estimates_df_resource_estimates_with_mp2.csv", index_col=0)

    new_lambdas = []
    new_costs = []
    new_emp2 = []
    new_delta_mp2 = []
    for index, row in df.iterrows(): 
        num_spin_orbs = row["num_spin_orbitals"]
        simulation_cell_size = row["kmesh"]
        if "supercell" in row["type"]:
            num_kpts = 1 
            # Divide by simulation cell size to obtain mp2 energy / mp2 error per cell
            emp2_cell = row["emp2"] / simulation_cell_size
            delta_cell = row["delta"] / simulation_cell_size
            new_emp2.append(emp2_cell)
            new_delta_mp2.append(delta_cell)
        else:
            num_kpts = row["kmesh"]
            # UC data is already per cell 
            new_emp2.append(row["emp2"])
            new_delta_mp2.append(row["delta"])
        lambda_tot = row["lambda_tot"]
        lambda_one_body = row["lambda_one_body"]
        lambda_two_body = row["lambda_two_body"]
        lambda_tot_nk = lambda_tot / simulation_cell_size 
        lambda_one_nk = lambda_one_body / simulation_cell_size 
        lambda_two_nk = lambda_two_body / simulation_cell_size 
        dE_for_qpe = row["dE"]
        chi = row["chi"]
        L = row["L"]
        Lxi = row["Lxi"]
        beta = row["beta"]
        kmesh = kmesh_map[num_kpts]
        df_res_cost = kpoint_df_costs(
            n=num_spin_orbs, lam=lambda_tot_nk, dE=dE_for_qpe, L=L,
            Lxi=Lxi, chi=chi, beta=beta, Nkx=kmesh[0], Nky=kmesh[1], Nkz=kmesh[2], stps=20000
        )
        df_res_cost = kpoint_df_costs(
            n=num_spin_orbs, lam=lambda_tot_nk, dE=dE_for_qpe, L=L,
            Lxi=Lxi, chi=chi, beta=beta, Nkx=kmesh[0], Nky=kmesh[1], Nkz=kmesh[2], stps=df_res_cost[0]
        )
        new_lambdas.append((lambda_tot_nk, lambda_one_nk, lambda_two_nk))
        new_costs.append(df_res_cost)

    lambda_tot, lambda_one, lambda_two = zip(*new_lambdas) 
    step_cost, total_cost, ancilla_cost = zip(*new_costs)
    df["lambda_tot"] = lambda_tot
    df["lambda_one_body"] = lambda_one
    df["lambda_two_body"] = lambda_two
    df["toffolis_per_step"] = step_cost
    df["total_toffolis_values"] = total_cost
    df["total_logical_qubits"] = ancilla_cost 
    df["emp2"] = new_emp2 
    df["delta"] = new_delta_mp2
    df.to_csv("Resources_ncr_resource_estimates_df_resource_estimates_with_mp2_scaled_lambda.csv", index=False)
    df_test = pd.read_csv("Resources_ncr_resource_estimates_df_resource_estimates_with_mp2_scaled_lambda.csv")
    df_ref = pd.read_csv("Resources_ncr_resource_estimates_df_resource_estimates_with_mp2.csv")
    # Check k-point MP2 energy has not changed
    kp_test = df_test.groupby("type").get_group("kpoint")
    kp_ref = df_ref.groupby("type").get_group("kpoint")
    assert np.allclose(kp_test.emp2.values, kp_ref.emp2.values)
    assert np.allclose(kp_test.delta.values, kp_ref.delta.values)
    # check lambda is scaled
    assert np.allclose(kp_test.lambda_tot.values*kp_test.kmesh, kp_ref.lambda_tot.values)
    # Check supercell MP2 energy is just 1/Nk original
    kp_test = df_test.groupby("type").get_group("supercell_cmplx_scf")
    kp_ref = df_ref.groupby("type").get_group("supercell_cmplx_scf")
    assert np.allclose(kp_test.emp2.values*kp_test.kmesh.values, kp_ref.emp2.values)
    assert np.allclose(kp_test.delta.values*kp_test.kmesh.values, kp_ref.delta.values)
    assert np.allclose(kp_test.lambda_tot.values*kp_test.kmesh, kp_ref.lambda_tot.values)

if __name__ == "__main__":
    update_sparse()
    #update_sf()
    #update_df()
